Non-local matrix elements in $B_{(s)}\to \{K^{(*)},\phi\}\ell^+\ell^-$

We revisit the theoretical predictions and the parametrization of non-local matrix elements in rare $\bar{B}_{(s)}\to \lbrace \bar{K}^{(*)},\phi\rbrace\ell^+\ell^-$ and $\bar{B}_{(s)}\to \lbrace \bar{K}^{*}, \phi\rbrace \gamma$ decays. We improve upon the current state of these matrix elements in two ways. First, we recalculate the hadronic matrix elements needed at subleading power in the light-cone OPE using $B$-meson light-cone sum rules. Our analytical results supersede those in the literature. We discuss the origin of our improvements and provide numerical results for the processes under consideration. Second, we derive the first dispersive bound on the non-local matrix elements. It provides a parametric handle on the truncation error in extrapolations of the matrix elements to large timelike momentum transfer using the $z$ expansion. We illustrate the power of the dispersive bound at the hand of a simple phenomenological application. As a side result of our work, we also provide numerical results for the $B_s \to \phi$ form factors from $B$-meson light-cone sum rules.

==> anc/BsToPhi_FormFactors_LCSRs.yaml <==
B_s->phi::FormFactors[A_0,A_1,A_2,V,T_1,T_2,T_23]@GvDV2019:
  type: MultivariateGaussian(Covariance)
  dim: 33
  observables:
  - B_s->phi::A_0(q2)
  - B_s->phi::A_0(q2)
  - B_s->phi::A_0(q2)
  - B_s->phi::A_0(q2)
  - B_s->phi::A_1(q2)
  - B_s->phi::A_1(q2)
  - B_s->phi::A_1(q2)
  - B_s->phi::A_1(q2)
  - B_s->phi::A_1(q2)
  - B_s->phi::A_2(q2)
  - B_s->phi::A_2(q2)
  - B_s->phi::A_2(q2)
  - B_s->phi::A_2(q2)
  - B_s->phi::A_2(q2)
  - B_s->phi::V(q2)
  - B_s->phi::V(q2)
  - B_s->phi::V(q2)
  - B_s->phi::V(q2)
  - B_s->phi::V(q2)
  - B_s->phi::T_1(q2)
  - B_s->phi::T_1(q2)
  - B_s->phi::T_1(q2)
  - B_s->phi::T_1(q2)
  - B_s->phi::T_1(q2)
  - B_s->phi::T_2(q2)
  - B_s->phi::T_2(q2)
  - B_s->phi::T_2(q2)
  - B_s->phi::T_2(q2)
  - B_s->phi::T_23(q2)
  - B_s->phi::T_23(q2)
  - B_s->phi::T_23(q2)
  - B_s->phi::T_23(q2)
  - B_s->phi::T_23(q2)
  kinematics:
  - q2: -15.0
  - q2: -10.0
  - q2: -5.0
  - q2: 5.0
  - q2: -15.0
  - q2: -10.0
  - q2: -5.0
  - q2: 0.0
  - q2: 5.0
  - q2: -15.0
  - q2: -10.0
  - q2: -5.0
  - q2: 0.0
  - q2: 5.0
  - q2: -15.0
  - q2: -10.0
  - q2: -5.0
  - q2: 0.0
  - q2: 5.0
  - q2: -15.0
  - q2: -10.0
  - q2: -5.0
  - q2: 0.0
  - q2: 5.0
  - q2: -15.0
  - q2: -10.0
  - q2: -5.0
  - q2: 5.0
  - q2: -15.0
  - q2: -10.0
  - q2: -5.0
  - q2: 0.0
  - q2: 5.0
  options:
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  - {}
  means:
  - 0.19545893516830942
  - 0.23713805021093773
  - 0.2938946908066121
  - 0.49064704670800385
  - 0.24242821734593026
  - 0.2602812428239919
  - 0.28063561895834216
  - 0.30394292178167737
  - 0.3309168995585164
  - 0.16872378219875228
  - 0.19634783310067735
  - 0.23024852920510924
  - 0.27116591803758366
  - 0.31701982286927516
  - 0.2124129772955724
  - 0.25510374686005577
  - 0.3115320222012197
  - 0.38737056571013023
  - 0.4888102543069512
  - 0.1845038941469726
  - 0.2218930136154469
  - 0.27163475672528553
  - 0.33933695432463457
  - 0.4326830214951999
  - 0.27806313294172014
  - 0.2966001538421735
  - 0.31694711905909084
  - 0.3615384100538343
  - 0.4995960355208724
  - 0.5411717599657176
  - 0.5907890215875056
  - 0.651469052120577
  - 0.7288134128400164
  covariance:
  - - 0.002371446277227095
    - 0.0017577280667721547
    - 0.002094090712281924
    - 0.0033826380454778557
    - 0.002325709021832252
    - 0.0024870323642075913
    - 0.002666609560706702
    - 0.0028627726172808974
    - 0.0030638201371332515
    - 0.001720339397661061
    - 0.002040214788664426
    - 0.002454121661416855
    - 0.002993333118148413
    - 0.003664795510445469
    - 0.002039098636826794
    - 0.00246996786956963
    - 0.003060499014150117
    - 0.003909551456522642
    - 0.005227077651541435
    - 0.0017304124011749608
    - 0.0020877204551572933
    - 0.0025728011588614947
    - 0.0032602920064732747
    - 0.004301254386855114
    - 0.0026471892673554888
    - 0.0028334984192996144
    - 0.003040644514236679
    - 0.0035025062843228347
    - 0.0031115446540051434
    - 0.003355102331965283
    - 0.003656090276333998
    - 0.004051578474194145
    - 0.004637510303359301
  - - 0.0017577280667721547
    - 0.003315493924544502
    - 0.0024511122206323536
    - 0.003990113878212657
    - 0.002751658844195429
    - 0.0029428933273684915
    - 0.003155862619286412
    - 0.003388645096857995
    - 0.003627432764123309
    - 0.0020431054918367223
    - 0.002422862874044618
    - 0.002914142545334744
    - 0.003553847471582835
    - 0.004349346136513389
    - 0.002420744205848702
    - 0.0029323650081612
    - 0.003633616850894228
    - 0.00464194643772648
    - 0.006206815320315038
    - 0.0020543304382726834
    - 0.0024786143972495753
    - 0.003054658171263634
    - 0.003871133408389062
    - 0.005107523867092303
    - 0.003142679382579153
    - 0.003363996469735105
    - 0.003610113602566932
    - 0.004159158373889036
    - 0.003699814133245238
    - 0.003989926760928203
    - 0.004348565870837719
    - 0.004819988888923328
    - 0.005518715759564945
  - - 0.002094090712281924
    - 0.0024511122206323536
    - 0.0048849137145645745
    - 0.004829104440710086
    - 0.0033417236262404627
    - 0.003574465911295339
    - 0.003833792742594839
    - 0.004117441494192353
    - 0.004408692142802348
    - 0.002491717937934459
    - 0.002954661229453381
    - 0.0035533886006913692
    - 0.004332551304709479
    - 0.005299814339276587
    - 0.0029505285249783455
    - 0.0035742891020795696
    - 0.004429319533199258
    - 0.005658907920795219
    - 0.007567466501025419
    - 0.0025039702190788713
    - 0.0030212606635045556
    - 0.0037236365118797766
    - 0.004719278518367856
    - 0.006227194280951871
    - 0.0038304508091487454
    - 0.004100412127127578
    - 0.004400697912211308
    - 0.005071030410992277
    - 0.004517680057915047
    - 0.004872696922979304
    - 0.005311756300118155
    - 0.005889178120963699
    - 0.006745481514057022
  - - 0.0033826380454778557
    - 0.003990113878212657
    - 0.004829104440710086
    - 0.01350389120234153
    - 0.005644846286501805
    - 0.006040173955937515
    - 0.006481234206792251
    - 0.00696451136499602
    - 0.007461947349311224
    - 0.004253526507852251
    - 0.005042750193707763
    - 0.006062565497722776
    - 0.00738727478962151
    - 0.00902269217360271
    - 0.00502469005557377
    - 0.0060879582245214545
    - 0.00754591912514635
    - 0.009643472374611628
    - 0.012901377823618351
    - 0.0042641713691150985
    - 0.005145923215088983
    - 0.006343521251766295
    - 0.008041823179984506
    - 0.010615343083594096
    - 0.006522539872301383
    - 0.0069834308846103395
    - 0.007496509333580467
    - 0.00864435972221362
    - 0.007730825856584044
    - 0.008342685695065815
    - 0.009100487260173555
    - 0.010098837645395512
    - 0.011582278141150908
  - - 0.002325709021832252
    - 0.002751658844195429
    - 0.0033417236262404627
    - 0.005644846286501805
    - 0.005480197104547527
    - 0.004448302867698624
    - 0.004772149626303487
    - 0.005126671525206072
    - 0.005491160270456356
    - 0.003192460694868606
    - 0.0037855497003337203
    - 0.004553437828534298
    - 0.005555515601409976
    - 0.006810806550164377
    - 0.0037321956521728997
    - 0.004520533288258907
    - 0.00560095032414156
    - 0.0071543465271993595
    - 0.009565067200438579
    - 0.0031668860347983056
    - 0.003820485556060727
    - 0.004707746949533739
    - 0.0059652021972102275
    - 0.007869372973182676
    - 0.004845956603005465
    - 0.005186377845687417
    - 0.005564653540229593
    - 0.006406865685088637
    - 0.005615212680105662
    - 0.006051594351788718
    - 0.0065903576826909175
    - 0.007297563863228723
    - 0.008344288419243596
  - - 0.0024870323642075913
    - 0.0029428933273684915
    - 0.003574465911295339
    - 0.006040173955937515
    - 0.004448302867698624
    - 0.006283431131874867
    - 0.005105725054312634
    - 0.005485181527095625
    - 0.005875379108583339
    - 0.003415829312596598
    - 0.004050431180691718
    - 0.004872059929398699
    - 0.005944231468102454
    - 0.007287140398522767
    - 0.003993377902669498
    - 0.004836941749774228
    - 0.005993072579944145
    - 0.007655378517738393
    - 0.010235228109042592
    - 0.0033885485528894004
    - 0.00408794485882377
    - 0.00503739686947682
    - 0.006383030703215943
    - 0.008420815017157931
    - 0.005185063602553764
    - 0.005549386212058895
    - 0.005954250015659125
    - 0.0068558516543426404
    - 0.006009678641183527
    - 0.00647691542540062
    - 0.007053819197204005
    - 0.0078111592379427
    - 0.008932186649732285
  - - 0.002666609560706702
    - 0.003155862619286412
    - 0.003833792742594839
    - 0.006481234206792251
    - 0.004772149626303487
    - 0.005105725054312634
    - 0.007249718415334759
    - 0.005885010564185436
    - 0.006303951501746023
    - 0.0036649572597626597
    - 0.004345866904940654
    - 0.005227443445927088
    - 0.006377798957260492
    - 0.007818400080667963
    - 0.004284683759767751
    - 0.005189860858949301
    - 0.006430469865773412
    - 0.008214307630942394
    - 0.010982920182389036
    - 0.0036357934360089312
    - 0.0043862870357881684
    - 0.005405134204384784
    - 0.0068491740725167
    - 0.009036094863958302
    - 0.0055632787405839185
    - 0.0059542845636835215
    - 0.006388840340153934
    - 0.007356827597529161
    - 0.006450059734084026
    - 0.006951801476224122
    - 0.007571370405738108
    - 0.008384810842242421
    - 0.009589009930621624
  - - 0.0028627726172808974
    - 0.003388645096857995
    - 0.004117441494192353
    - 0.00696451136499602
    - 0.005126671525206072
    - 0.005485181527095625
    - 0.005885010564185436
    - 0.008401479645003944
    - 0.006773441007296609
    - 0.003937811805276383
    - 0.004669454581914581
    - 0.005616709955061253
    - 0.0068527207630225875
    - 0.008400309657226424
    - 0.004603726464013372
    - 0.005576411167362439
    - 0.006909592563224426
    - 0.008826630141011444
    - 0.01180217878406604
    - 0.003906611318500517
    - 0.004713098177559109
    - 0.005808000317722621
    - 0.007359909852482884
    - 0.009710350136206029
    - 0.005977503754122396
    - 0.006397774946272268
    - 0.0068649113947198
    - 0.007905848388534805
    - 0.00693299693715426
    - 0.00747266841102448
    - 0.00813915689313896
    - 0.00901431970226204
    - 0.010310060705002
  - - 0.0030638201371332515
    - 0.003627432764123309
    - 0.004408692142802348
    - 0.007461947349311224
    - 0.005491160270456356
    - 0.005875379108583339
    - 0.006303951501746023
    - 0.006773441007296609
    - 0.009720604996105144
    - 0.0042185305024770815
    - 0.005002405082105775
    - 0.006017291923824029
    - 0.007341522341199109
    - 0.008999316426260265
    - 0.00493190823727201
    - 0.0059740808183891235
    - 0.007402570400412654
    - 0.009456781718882845
    - 0.0126455171432031
    - 0.004185256696170443
    - 0.005049396821459516
    - 0.006222626776420665
    - 0.007885662736127692
    - 0.010404626410949374
    - 0.006403600666251413
    - 0.006854050258107856
    - 0.00735481165216274
    - 0.008471232220303005
    - 0.007430656301048395
    - 0.008009555753369858
    - 0.008724598273738277
    - 0.009663671154011415
    - 0.011054235446797869
  - - 0.001720339397661061
    - 0.0020431054918367223
    - 0.002491717937934459
    - 0.004253526507852251
    - 0.003192460694868606
    - 0.003415829312596598
    - 0.0036649572597626597
    - 0.003937811805276383
    - 0.0042185305024770815
    - 0.0031146108111569904
    - 0.0029334508773229376
    - 0.003528203470572229
    - 0.004304489224486929
    - 0.005277815835691998
    - 0.0028801496956391676
    - 0.0034884629321298845
    - 0.004322147548899634
    - 0.0055207943141760175
    - 0.007381005771918648
    - 0.0024438212701071676
    - 0.002948137984830368
    - 0.003632737174231616
    - 0.00460296647441278
    - 0.006072218993876492
    - 0.0037396024762763533
    - 0.004002208931731563
    - 0.004293983967026754
    - 0.004943428214793448
    - 0.004320318420935752
    - 0.0046555557051459655
    - 0.005069359322009504
    - 0.005612418672159818
    - 0.006416016075938115
  - - 0.002040214788664426
    - 0.002422862874044618
    - 0.002954661229453381
    - 0.005042750193707763
    - 0.0037855497003337203
    - 0.004050431180691718
    - 0.004345866904940654
    - 0.004669454581914581
    - 0.005002405082105775
    - 0.0029334508773229376
    - 0.0043456415088831005
    - 0.00418359259578043
    - 0.005104421790345853
    - 0.00625943822628356
    - 0.0034151806417112036
    - 0.004136514463026302
    - 0.005125103374658517
    - 0.006546491469999484
    - 0.008752443523309627
    - 0.0028978281534301044
    - 0.0034958479918259368
    - 0.004307655748266015
    - 0.005458187185502782
    - 0.007200528577997581
    - 0.004434333977456436
    - 0.0047457462605051525
    - 0.005091756266763902
    - 0.005861987955785832
    - 0.005120465945976941
    - 0.005517745253192905
    - 0.006008125610446749
    - 0.006651672540638648
    - 0.007603945961001423
  - - 0.002454121661416855
    - 0.002914142545334744
    - 0.0035533886006913692
    - 0.006062565497722776
    - 0.004553437828534298
    - 0.004872059929398699
    - 0.005227443445927088
    - 0.005616709955061253
    - 0.006017291923824029
    - 0.003528203470572229
    - 0.00418359259578043
    - 0.006225162612518239
    - 0.006140601728749698
    - 0.007531626719801167
    - 0.004107875406539072
    - 0.004975526869017917
    - 0.00616465466049521
    - 0.007874401272984641
    - 0.01052794363525854
    - 0.0034856416457522826
    - 0.004204973754996799
    - 0.005181470099406607
    - 0.006565426342749461
    - 0.00866132170347219
    - 0.005333829045635804
    - 0.005708422237744698
    - 0.006124638728841574
    - 0.007051224792755854
    - 0.0061542810923796995
    - 0.006631614367483898
    - 0.00722077985215532
    - 0.007993920344769766
    - 0.009137867311530374
  - - 0.002993333118148413
    - 0.003553847471582835
    - 0.004332551304709479
    - 0.00738727478962151
    - 0.005555515601409976
    - 0.005944231468102454
    - 0.006377798957260492
    - 0.0068527207630225875
    - 0.007341522341199109
    - 0.004304489224486929
    - 0.005104421790345853
    - 0.006140601728749698
    - 0.009148671261480201
    - 0.009195290465769385
    - 0.005011768190000676
    - 0.006070307368059842
    - 0.007521045405463222
    - 0.009606939672681012
    - 0.012844283209943757
    - 0.004252721587207053
    - 0.005130327698497063
    - 0.006321679212288634
    - 0.008010148272664747
    - 0.010567246726407083
    - 0.006507680455350838
    - 0.006964676382387808
    - 0.007472443330315941
    - 0.008602855489262522
    - 0.007497674791017025
    - 0.008078695511510995
    - 0.008795731084780425
    - 0.009736496139708303
    - 0.011128145492019705
  - - 0.003664795510445469
    - 0.004349346136513389
    - 0.005299814339276587
    - 0.00902269217360271
    - 0.006810806550164377
    - 0.007287140398522767
    - 0.007818400080667963
    - 0.008400309657226424
    - 0.008999316426260265
    - 0.005277815835691998
    - 0.00625943822628356
    - 0.007531626719801167
    - 0.009195290465769385
    - 0.013553358967303775
    - 0.006143863763602296
    - 0.0074412705160187805
    - 0.009219286330165445
    - 0.011775580219143968
    - 0.015742635441988687
    - 0.0052136146011207045
    - 0.006289308837303882
    - 0.0077494974809849465
    - 0.009818877015879628
    - 0.01295268255816229
    - 0.007978282611314275
    - 0.008538261902354408
    - 0.009160362906799146
    - 0.010544926514154163
    - 0.009160314053559673
    - 0.009868266504162934
    - 0.010741501373827008
    - 0.011886489371733058
    - 0.013578978040116957
  - - 0.002039098636826794
    - 0.002420744205848702
    - 0.0029505285249783455
    - 0.00502469005557377
    - 0.0037321956521728997
    - 0.003993377902669498
    - 0.004284683759767751
    - 0.004603726464013372
    - 0.00493190823727201
    - 0.0028801496956391676
    - 0.0034151806417112036
    - 0.004107875406539072
    - 0.005011768190000676
    - 0.006143863763602296
    - 0.004397800113895907
    - 0.004096532483189462
    - 0.005074699242327732
    - 0.006480577559978949
    - 0.008661117079514842
    - 0.0028566972473084012
    - 0.0034462805740278005
    - 0.004246643085618406
    - 0.005380951445245973
    - 0.007098672201591047
    - 0.0043715879956013
    - 0.00467864213618286
    - 0.005019821822075963
    - 0.005779292729574162
    - 0.005064119938373177
    - 0.005457665761278506
    - 0.005943554854999909
    - 0.006581386253931012
    - 0.007525518737404859
  - - 0.00246996786956963
    - 0.0029323650081612
    - 0.0035742891020795696
    - 0.0060879582245214545
    - 0.004520533288258907
    - 0.004836941749774228
    - 0.005189860858949301
    - 0.005576411167362439
    - 0.0059740808183891235
    - 0.0034884629321298845
    - 0.004136514463026302
    - 0.004975526869017917
    - 0.006070307368059842
    - 0.0074412705160187805
    - 0.004096532483189462
    - 0.006425462625877152
    - 0.006145980688886116
    - 0.007848883925583562
    - 0.010490305995076044
    - 0.0034601218571249435
    - 0.0041742945743585115
    - 0.005143811316079248
    - 0.0065178976450909944
    - 0.008598823127919486
    - 0.005294962539498612
    - 0.00566694769348695
    - 0.006080301036019071
    - 0.007000600642635418
    - 0.006134852259990125
    - 0.006611804228250591
    - 0.007200721217820885
    - 0.007973879004206864
    - 0.00911845776883885
  - - 0.003060499014150117
    - 0.003633616850894228
    - 0.004429319533199258
    - 0.00754591912514635
    - 0.00560095032414156
    - 0.005993072579944145
    - 0.006430469865773412
    - 0.006909592563224426
    - 0.007402570400412654
    - 0.004322147548899634
    - 0.005125103374658517
    - 0.00616465466049521
    - 0.007521045405463222
    - 0.009219286330165445
    - 0.005074699242327732
    - 0.006145980688886116
    - 0.009797579738005343
    - 0.009723923845863885
    - 0.01299714981633563
    - 0.004287122912911675
    - 0.005172070939999337
    - 0.006373459736448124
    - 0.00807624990166145
    - 0.010655133205988659
    - 0.00656044202412108
    - 0.0070214498012102665
    - 0.007533768009255707
    - 0.008674675760720493
    - 0.007602642863163003
    - 0.008194018791659288
    - 0.008924302879847003
    - 0.009883184655271044
    - 0.011302926493992909
  - - 0.003909551456522642
    - 0.00464194643772648
    - 0.005658907920795219
    - 0.009643472374611628
    - 0.0071543465271993595
    - 0.007655378517738393
    - 0.008214307630942394
    - 0.008826630141011444
    - 0.009456781718882845
    - 0.0055207943141760175
    - 0.006546491469999484
    - 0.007874401272984641
    - 0.009606939672681012
    - 0.011775580219143968
    - 0.006480577559978949
    - 0.007848883925583562
    - 0.009723923845863885
    - 0.01579563104211488
    - 0.016601331536480156
    - 0.0054761790915048725
    - 0.006606713689001161
    - 0.008141573364535526
    - 0.010317140650771502
    - 0.01361234796259587
    - 0.008379909574483075
    - 0.008968979974492532
    - 0.009623687215519872
    - 0.011082156344650531
    - 0.00971354783203632
    - 0.010469652466365378
    - 0.011403501759669012
    - 0.012629900810706198
    - 0.014446127344714024
  - - 0.005227077651541435
    - 0.006206815320315038
    - 0.007567466501025419
    - 0.012901377823618351
    - 0.009565067200438579
    - 0.010235228109042592
    - 0.010982920182389036
    - 0.01180217878406604
    - 0.0126455171432031
    - 0.007381005771918648
    - 0.008752443523309627
    - 0.01052794363525854
    - 0.012844283209943757
    - 0.015742635441988687
    - 0.008661117079514842
    - 0.010490305995076044
    - 0.01299714981633563
    - 0.016601331536480156
    - 0.02757043106241459
    - 0.007321516235335286
    - 0.008833293068468381
    - 0.010885878593422387
    - 0.013795559814779727
    - 0.018203317047249822
    - 0.01120354742755395
    - 0.011991515602645856
    - 0.012867426254417887
    - 0.014819579829854154
    - 0.012990372030492376
    - 0.014002571239564334
    - 0.01525300568445979
    - 0.01689563864487435
    - 0.019329106293116967
  - - 0.0017304124011749608
    - 0.0020543304382726834
    - 0.0025039702190788713
    - 0.0042641713691150985
    - 0.0031668860347983056
    - 0.0033885485528894004
    - 0.0036357934360089312
    - 0.003906611318500517
    - 0.004185256696170443
    - 0.0024438212701071676
    - 0.0028978281534301044
    - 0.0034856416457522826
    - 0.004252721587207053
    - 0.0052136146011207045
    - 0.0028566972473084012
    - 0.0034601218571249435
    - 0.004287122912911675
    - 0.0054761790915048725
    - 0.007321516235335286
    - 0.0032013837435248983
    - 0.0029376853231071077
    - 0.003619309916391073
    - 0.004585016655252963
    - 0.006046666537846011
    - 0.003709330603199752
    - 0.003969901858326824
    - 0.004259447585992714
    - 0.004904095640599281
    - 0.0042974757737753696
    - 0.00463148502844535
    - 0.005043863619402119
    - 0.005585177524741071
    - 0.006386368285047091
  - - 0.0020877204551572933
    - 0.0024786143972495753
    - 0.0030212606635045556
    - 0.005145923215088983
    - 0.003820485556060727
    - 0.00408794485882377
    - 0.0043862870357881684
    - 0.004713098177559109
    - 0.005049396821459516
    - 0.002948137984830368
    - 0.0034958479918259368
    - 0.004204973754996799
    - 0.005130327698497063
    - 0.006289308837303882
    - 0.0034462805740278005
    - 0.0041742945743585115
    - 0.005172070939999337
    - 0.006606713689001161
    - 0.008833293068468381
    - 0.0029376853231071077
    - 0.004651375003009875
    - 0.0043658448478198116
    - 0.005530891651753125
    - 0.007294358276292863
    - 0.0044748546266113074
    - 0.004789264068036854
    - 0.00513865658330129
    - 0.005916690948056713
    - 0.005185408509796087
    - 0.005588593575872885
    - 0.006086419832158896
    - 0.006739961483942191
    - 0.007707361101688321
  - - 0.0025728011588614947
    - 0.003054658171263634
    - 0.0037236365118797766
    - 0.006343521251766295
    - 0.004707746949533739
    - 0.00503739686947682
    - 0.005405134204384784
    - 0.005808000317722621
    - 0.006222626776420665
    - 0.003632737174231616
    - 0.004307655748266015
    - 0.005181470099406607
    - 0.006321679212288634
    - 0.0077494974809849465
    - 0.004246643085618406
    - 0.005143811316079248
    - 0.006373459736448124
    - 0.008141573364535526
    - 0.010885878593422387
    - 0.003619309916391073
    - 0.0043658448478198116
    - 0.007039262490532806
    - 0.006814761327713249
    - 0.008988024707633333
    - 0.005514043641475637
    - 0.005901565697316604
    - 0.006332240456363918
    - 0.007291500746991447
    - 0.006391096943200661
    - 0.006888282753609434
    - 0.007502239386694383
    - 0.008308336882958638
    - 0.009501719405738766
  - - 0.0032602920064732747
    - 0.003871133408389062
    - 0.004719278518367856
    - 0.008041823179984506
    - 0.0059652021972102275
    - 0.006383030703215943
    - 0.0068491740725167
    - 0.007359909852482884
    - 0.007885662736127692
    - 0.00460296647441278
    - 0.005458187185502782
    - 0.006565426342749461
    - 0.008010148272664747
    - 0.009818877015879628
    - 0.005380951445245973
    - 0.0065178976450909944
    - 0.00807624990166145
    - 0.010317140650771502
    - 0.013795559814779727
    - 0.004585016655252963
    - 0.005530891651753125
    - 0.006814761327713249
    - 0.011224876239265444
    - 0.011388211809205042
    - 0.006986800652706208
    - 0.007477992280832965
    - 0.008023939464435805
    - 0.009240331699936122
    - 0.00810030716286387
    - 0.008730878482973065
    - 0.00950965709372654
    - 0.010532330834503315
    - 0.012046625723523344
  - - 0.004301254386855114
    - 0.005107523867092303
    - 0.006227194280951871
    - 0.010615343083594096
    - 0.007869372973182676
    - 0.008420815017157931
    - 0.009036094863958302
    - 0.009710350136206029
    - 0.010404626410949374
    - 0.006072218993876492
    - 0.007200528577997581
    - 0.00866132170347219
    - 0.010567246726407083
    - 0.01295268255816229
    - 0.007098672201591047
    - 0.008598823127919486
    - 0.010655133205988659
    - 0.01361234796259587
    - 0.018203317047249822
    - 0.006046666537846011
    - 0.007294358276292863
    - 0.008988024707633333
    - 0.011388211809205042
    - 0.019234815882448728
    - 0.009216986331464621
    - 0.009865279271066184
    - 0.010585951389695876
    - 0.012192356179262034
    - 0.010689167929277637
    - 0.011522037371418494
    - 0.012550868588062635
    - 0.01390223788360426
    - 0.01590380000533208
  - - 0.0026471892673554888
    - 0.003142679382579153
    - 0.0038304508091487454
    - 0.006522539872301383
    - 0.004845956603005465
    - 0.005185063602553764
    - 0.0055632787405839185
    - 0.005977503754122396
    - 0.006403600666251413
    - 0.0037396024762763533
    - 0.004434333977456436
    - 0.005333829045635804
    - 0.006507680455350838
    - 0.007978282611314275
    - 0.0043715879956013
    - 0.005294962539498612
    - 0.00656044202412108
    - 0.008379909574483075
    - 0.01120354742755395
    - 0.003709330603199752
    - 0.0044748546266113074
    - 0.005514043641475637
    - 0.006986800652706208
    - 0.009216986331464621
    - 0.007449066623854571
    - 0.006108320673926247
    - 0.006551136581177039
    - 0.007533875263425625
    - 0.006583028282777284
    - 0.007095575859140919
    - 0.007728292510314694
    - 0.008558456902969762
    - 0.009785820814866153
  - - 0.0028334984192996144
    - 0.003363996469735105
    - 0.004100412127127578
    - 0.0069834308846103395
    - 0.005186377845687417
    - 0.005549386212058895
    - 0.0059542845636835215
    - 0.006397774946272268
    - 0.006854050258107856
    - 0.004002208931731563
    - 0.0047457462605051525
    - 0.005708422237744698
    - 0.006964676382387808
    - 0.008538261902354408
    - 0.00467864213618286
    - 0.00566694769348695
    - 0.0070214498012102665
    - 0.008968979974492532
    - 0.011991515602645856
    - 0.003969901858326824
    - 0.004789264068036854
    - 0.005901565697316604
    - 0.007477992280832965
    - 0.009865279271066184
    - 0.006108320673926247
    - 0.008514738561222866
    - 0.007009474172338067
    - 0.008062081811122907
    - 0.007047597848881045
    - 0.007596428441838399
    - 0.008273995656413844
    - 0.009163127756636226
    - 0.010477949879194814
  - - 0.003040644514236679
    - 0.003610113602566932
    - 0.004400697912211308
    - 0.007496509333580467
    - 0.005564653540229593
    - 0.005954250015659125
    - 0.006388840340153934
    - 0.0068649113947198
    - 0.00735481165216274
    - 0.004293983967026754
    - 0.005091756266763902
    - 0.006124638728841574
    - 0.007472443330315941
    - 0.009160362906799146
    - 0.005019821822075963
    - 0.006080301036019071
    - 0.007533768009255707
    - 0.009623687215519872
    - 0.012867426254417887
    - 0.004259447585992714
    - 0.00513865658330129
    - 0.006332240456363918
    - 0.008023939464435805
    - 0.010585951389695876
    - 0.006551136581177039
    - 0.007009474172338067
    - 0.009778636765459425
    - 0.008648891046184
    - 0.007564454612753537
    - 0.00815371623184412
    - 0.008881282905108897
    - 0.00983618976955567
    - 0.011248639071021038
  - - 0.0035025062843228347
    - 0.004159158373889036
    - 0.005071030410992277
    - 0.00864435972221362
    - 0.006406865685088637
    - 0.0068558516543426404
    - 0.007356827597529161
    - 0.007905848388534805
    - 0.008471232220303005
    - 0.004943428214793448
    - 0.005861987955785832
    - 0.007051224792755854
    - 0.008602855489262522
    - 0.010544926514154163
    - 0.005779292729574162
    - 0.007000600642635418
    - 0.008674675760720493
    - 0.011082156344650531
    - 0.014819579829854154
    - 0.004904095640599281
    - 0.005916690948056713
    - 0.007291500746991447
    - 0.009240331699936122
    - 0.012192356179262034
    - 0.007533875263425625
    - 0.008062081811122907
    - 0.008648891046184
    - 0.012895527941522062
    - 0.008719209363496388
    - 0.009399176748341261
    - 0.010239045751159179
    - 0.011341918101683114
    - 0.01297444431661735
  - - 0.0031115446540051434
    - 0.003699814133245238
    - 0.004517680057915047
    - 0.007730825856584044
    - 0.005615212680105662
    - 0.006009678641183527
    - 0.006450059734084026
    - 0.00693299693715426
    - 0.007430656301048395
    - 0.004320318420935752
    - 0.005120465945976941
    - 0.0061542810923796995
    - 0.007497674791017025
    - 0.009160314053559673
    - 0.005064119938373177
    - 0.006134852259990125
    - 0.007602642863163003
    - 0.00971354783203632
    - 0.012990372030492376
    - 0.0042974757737753696
    - 0.005185408509796087
    - 0.006391096943200661
    - 0.00810030716286387
    - 0.010689167929277637
    - 0.006583028282777284
    - 0.007047597848881045
    - 0.007564454612753537
    - 0.008719209363496388
    - 0.01342696993903867
    - 0.00842263727858926
    - 0.00917896493376747
    - 0.01017407030649742
    - 0.011652055755446783
  - - 0.003355102331965283
    - 0.003989926760928203
    - 0.004872696922979304
    - 0.008342685695065815
    - 0.006051594351788718
    - 0.00647691542540062
    - 0.006951801476224122
    - 0.00747266841102448
    - 0.008009555753369858
    - 0.0046555557051459655
    - 0.005517745253192905
    - 0.006631614367483898
    - 0.008078695511510995
    - 0.009868266504162934
    - 0.005457665761278506
    - 0.006611804228250591
    - 0.008194018791659288
    - 0.010469652466365378
    - 0.014002571239564334
    - 0.00463148502844535
    - 0.005588593575872885
    - 0.006888282753609434
    - 0.008730878482973065
    - 0.011522037371418494
    - 0.007095575859140919
    - 0.007596428441838399
    - 0.00815371623184412
    - 0.009399176748341261
    - 0.00842263727858926
    - 0.015672737031198848
    - 0.00990038831213199
    - 0.010975807611832573
    - 0.012573365931178682
  - - 0.003656090276333998
    - 0.004348565870837719
    - 0.005311756300118155
    - 0.009100487260173555
    - 0.0065903576826909175
    - 0.007053819197204005
    - 0.007571370405738108
    - 0.00813915689313896
    - 0.008724598273738277
    - 0.005069359322009504
    - 0.006008125610446749
    - 0.00722077985215532
    - 0.008795731084780425
    - 0.010741501373827008
    - 0.005943554854999909
    - 0.007200721217820885
    - 0.008924302879847003
    - 0.011403501759669012
    - 0.01525300568445979
    - 0.005043863619402119
    - 0.006086419832158896
    - 0.007502239386694383
    - 0.00950965709372654
    - 0.012550868588062635
    - 0.007728292510314694
    - 0.008273995656413844
    - 0.008881282905108897
    - 0.010239045751159179
    - 0.00917896493376747
    - 0.00990038831213199
    - 0.018646301799733523
    - 0.011968337664730499
    - 0.013714660331664245
  - - 0.004051578474194145
    - 0.004819988888923328
    - 0.005889178120963699
    - 0.010098837645395512
    - 0.007297563863228723
    - 0.0078111592379427
    - 0.008384810842242421
    - 0.00901431970226204
    - 0.009663671154011415
    - 0.005612418672159818
    - 0.006651672540638648
    - 0.007993920344769766
    - 0.009736496139708303
    - 0.011886489371733058
    - 0.006581386253931012
    - 0.007973879004206864
    - 0.009883184655271044
    - 0.012629900810706198
    - 0.01689563864487435
    - 0.005585177524741071
    - 0.006739961483942191
    - 0.008308336882958638
    - 0.010532330834503315
    - 0.01390223788360426
    - 0.008558456902969762
    - 0.009163127756636226
    - 0.00983618976955567
    - 0.011341918101683114
    - 0.01017407030649742
    - 0.010975807611832573
    - 0.011968337664730499
    - 0.022824916824938857
    - 0.015219037844567882
  - - 0.004637510303359301
    - 0.005518715759564945
    - 0.006745481514057022
    - 0.011582278141150908
    - 0.008344288419243596
    - 0.008932186649732285
    - 0.009589009930621624
    - 0.010310060705002
    - 0.011054235446797869
    - 0.006416016075938115
    - 0.007603945961001423
    - 0.009137867311530374
    - 0.011128145492019705
    - 0.013578978040116957
    - 0.007525518737404859
    - 0.00911845776883885
    - 0.011302926493992909
    - 0.014446127344714024
    - 0.019329106293116967
    - 0.006386368285047091
    - 0.007707361101688321
    - 0.009501719405738766
    - 0.012046625723523344
    - 0.01590380000533208
    - 0.009785820814866153
    - 0.010477949879194814
    - 0.011248639071021038
    - 0.01297444431661735
    - 0.011652055755446783
    - 0.012573365931178682
    - 0.013714660331664245
    - 0.015219037844567882
    - 0.029408406321451284
  dof: 33


==> anc/coefficients_LCSR.m <==
(* ::Package:: *)

(*Coefficients of eq. (2.32). We follow exactly the same notation of the paper exept for \[Sigma]\[Rule]\[Sigma]1*)


Equal[CCC[A, 1, \[Phi]3, 0], Times[-0.25, Power[MB, -1], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2], Plus[Times[-4, Power[ms, 3], Plus[-1, t], t, Plus[-2, u]], Times[4, Power[MB, 2], ms, Plus[-1, t], t, Plus[-2, u], Power[Plus[-1, \[Sigma]1], 2]], Times[-4, Power[MB, 3], Plus[-1, t], t, Plus[-3, Times[2, u]], Power[Plus[-1, \[Sigma]1], 3]], Times[4, ms, q2, Plus[-1, Times[t, Plus[2, Times[-7, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[7, u]]], \[Sigma]1, Times[Plus[-2, Times[6, t], Times[-6, Power[t, 2]]], u, \[Sigma]1]]], Times[MB, Plus[-1, \[Sigma]1], Plus[Times[4, Power[ms, 2], Plus[-1, t], t, Plus[-3, Times[2, u]]], Times[q2, Plus[-3, Times[2, Plus[3, Times[-8, t], Times[8, Power[t, 2]]], u]], Plus[-1, Times[2, \[Sigma]1]]]]]]]]
Equal[CCC[A, 1, \[Phi]3, 1], Times[-0.5, Power[MB, -1], u, Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2], Plus[Times[4, ms, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]]], Times[-4, Power[MB, 2], ms, Plus[-1, \[Sigma]1], Plus[1, Times[Power[t, 2], Plus[5, Times[-8, u]]], Times[-2, u], Times[t, Plus[-5, Times[8, u]]], Times[Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]], \[Sigma]1]]], Times[Power[MB, 3], Power[Plus[-1, \[Sigma]1], 2], Plus[3, Times[-6, u], Times[8, t, Plus[-3, Times[4, u]]], Times[-8, Power[t, 2], Plus[-3, Times[4, u]]], Times[2, Plus[-3, Times[t, Plus[6, Times[-20, u]]], Times[6, u], Times[Power[t, 2], Plus[-6, Times[20, u]]]], \[Sigma]1]]], Times[MB, Plus[Times[q2, Plus[-3, Times[2, Plus[3, Times[-8, t], Times[8, Power[t, 2]]], u]], Plus[-1, Times[2, \[Sigma]1]]], Times[Power[ms, 2], Plus[Times[3, Power[Plus[1, Times[-2, t]], 2], Plus[-1, Times[2, u]]], Times[-2, Plus[-3, Times[t, Plus[6, Times[-20, u]]], Times[6, u], Times[Power[t, 2], Plus[-6, Times[20, u]]]], \[Sigma]1]]]]]]]]
Equal[CCC[A, 1, \[Phi]3, 2], Times[-1, MB, Power[u, 2], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -1], Plus[Times[-3, MB, Power[Plus[1, Times[-2, t]], 2], Plus[-1, Times[2, u]]], Times[-4, ms, Plus[1, Times[-3, t], Times[3, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[2, MB, Plus[-3, Times[t, Plus[6, Times[-20, u]]], Times[6, u], Times[Power[t, 2], Plus[-6, Times[20, u]]]], \[Sigma]1]]]]
Equal[CCC[A, 2, \[Phi]3, 0], 0]
Equal[CCC[A, 2, \[Phi]3, 1], 0]
Equal[CCC[A, 2, \[Phi]3, 2], 0]
Equal[CCC[A, 3, \[Phi]3, 0], 0]
Equal[CCC[A, 3, \[Phi]3, 1], 0]
Equal[CCC[A, 3, \[Phi]3, 2], 0]
Equal[CCC[A, 1, \[Phi]4, 0], Times[-0.25, Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -1], Plus[Times[4, Plus[-1, t], t, Plus[-1, u], Plus[Times[-1, Power[ms, 2]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]]], Times[q2, Plus[-3, Times[t, Plus[8, Times[-20, u]]], Times[6, u], Times[4, Power[t, 2], Plus[-2, Times[5, u]]], Times[Plus[2, Times[Plus[-4, Times[8, t], Times[-8, Power[t, 2]]], u]], \[Sigma]1]]]]]]
Equal[CCC[A, 1, \[Phi]4, 1], Times[-0.5, u, Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2], Plus[Times[-4, MB, ms, Plus[-1, t], t, Plus[-3, Times[2, u]], Plus[-1, \[Sigma]1]], Times[q2, Plus[-3, Times[t, Plus[8, Times[-20, u]]], Times[6, u], Times[4, Power[t, 2], Plus[-2, Times[5, u]]], Times[-2, Power[Plus[1, Times[-2, t]], 2], Plus[-1, Times[2, u]], \[Sigma]1]]], Times[Power[ms, 2], Plus[3, Times[Power[t, 2], Plus[4, Times[-20, u]]], Times[-6, u], Times[4, t, Plus[-1, Times[5, u]]], Times[2, Plus[-1, Times[t, Plus[2, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[8, u]]]], \[Sigma]1]]], Times[-1, Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2], Plus[3, Times[-6, u], Times[4, t, Plus[-4, Times[7, u]]], Times[-4, Power[t, 2], Plus[-4, Times[7, u]]], Times[2, Plus[-1, Times[t, Plus[2, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[8, u]]]], \[Sigma]1]]]]]]
Equal[CCC[A, 1, \[Phi]4, 2], Times[-1, MB, Power[u, 2], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -1], Plus[Times[4, ms, Plus[-1, t], t, Plus[-3, Times[2, u]]], Times[-1, MB, Plus[-1, Times[2, u]], Plus[Times[-3, Power[Plus[1, Times[-2, t]], 2]], Times[2, Plus[1, Times[-6, t], Times[6, Power[t, 2]]], \[Sigma]1]]]]]]
Equal[CCC[A, 2, \[Phi]4, 0], 0]
Equal[CCC[A, 2, \[Phi]4, 1], 0]
Equal[CCC[A, 2, \[Phi]4, 2], 0]
Equal[CCC[A, 3, \[Phi]4, 0], 0]
Equal[CCC[A, 3, \[Phi]4, 1], 0]
Equal[CCC[A, 3, \[Phi]4, 2], 0]
Equal[CCC[A, 1, \[Phi]3bar, 0], Times[-0.25, Power[MB, -1], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2], Plus[q2, Times[-4, Plus[-1, t], t, Plus[Times[-1, Power[ms, 2], Plus[1, u]], Times[-2, MB, ms, Plus[-2, u], Plus[-1, \[Sigma]1]], Times[5, Power[MB, 2], Plus[-1, u], Power[Plus[-1, \[Sigma]1], 2]]]], Times[q2, u, Plus[-2, Times[-8, Plus[-1, t], t, \[Sigma]1]]]]]]
Equal[CCC[A, 1, \[Phi]3bar, 1], Times[-1, Power[MB, -1], u, Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[2, Power[ms, 2], t, Plus[-1, t, Times[2, u], Times[-2, t, u]]], Times[Plus[q2, Times[q2, Plus[-2, Times[4, t], Times[-4, Power[t, 2]]], u], Times[Power[ms, 2], Plus[-1, Times[t, Plus[2, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[8, u]]]]]], \[Sigma]1], Times[-2, MB, ms, Plus[-1, \[Sigma]1], Plus[Times[-1, Plus[1, Times[-3, t], Times[3, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[2, Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]], \[Sigma]1]]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2], Plus[1, Times[Power[t, 2], Plus[2, Times[-8, u]]], Times[-2, u], Times[t, Plus[-2, Times[8, u]]], Times[Plus[-5, Times[t, Plus[10, Times[-32, u]]], Times[10, u], Times[2, Power[t, 2], Plus[-5, Times[16, u]]]], \[Sigma]1]]]]]]
Equal[CCC[A, 1, \[Phi]3bar, 2], Times[-1, Power[u, 2], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2], Plus[Times[-4, ms, Plus[-1, t], t], Times[MB, Plus[1, Times[-2, u], Times[4, t, Plus[4, Times[-1, u], Times[2, Plus[-2, u], \[Sigma]1]]], Times[-4, Power[t, 2], Plus[4, Times[-1, u], Times[2, Plus[-2, u], \[Sigma]1]]]]]]]]
Equal[CCC[A, 2, \[Phi]3bar, 0], Times[-0.25, Power[MB, -1], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[-4, Power[ms, 4], Plus[-1, t], t], Times[8, Power[MB, 3], ms, Plus[-1, t], t, Plus[-2, u], Power[Plus[-1, \[Sigma]1], 3]], Times[-4, Power[MB, 4], Plus[-1, t], t, Plus[-5, Times[4, u]], Power[Plus[-1, \[Sigma]1], 4]], Times[-1, Power[q2, 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Plus[-1, Times[2, \[Sigma]1]]], Times[Power[ms, 2], q2, Plus[1, Times[Power[t, 2], Plus[4, Times[-12, u]]], Times[-2, u], Times[4, t, Plus[-1, Times[3, u]]], Times[2, Plus[-1, Times[2, Power[Plus[1, Times[-2, t]], 2], u]], \[Sigma]1]]], Times[-4, MB, ms, Plus[-1, \[Sigma]1], Plus[Times[2, Power[ms, 2], Plus[-1, t], t, Plus[-2, u]], Times[q2, Plus[-1, Times[Plus[2, Times[-6, t], Times[6, Power[t, 2]]], u]], Plus[-1, Times[2, \[Sigma]1]]]]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2], Plus[Times[16, Power[ms, 2], Plus[-1, t], t, Plus[-1, u]], Times[q2, Plus[1, Times[-2, u], Times[-4, t, Plus[-5, Times[3, u]]], Times[4, Power[t, 2], Plus[-5, Times[3, u]]], Times[2, Plus[-5, Times[2, Plus[5, Times[-12, t], Times[12, Power[t, 2]]], u]], \[Sigma]1]]]]]]]]
Equal[CCC[A, 2, \[Phi]3bar, 1], Times[-0.5, Power[MB, -1], u, Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -4], Plus[Times[-4, Power[MB, 3], ms, Power[Plus[-1, \[Sigma]1], 3], Plus[1, Times[Power[t, 2], Plus[9, Times[-10, u]]], Times[-2, u], Times[t, Plus[-9, Times[10, u]]], Times[2, Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]], \[Sigma]1]]], Times[Power[MB, 4], Power[Plus[-1, \[Sigma]1], 4], Plus[1, Times[Power[t, 2], Plus[40, Times[-36, u]]], Times[-2, u], Times[4, t, Plus[-10, Times[9, u]]], Times[2, Plus[-5, Times[t, Plus[10, Times[-32, u]]], Times[10, u], Times[2, Power[t, 2], Plus[-5, Times[16, u]]]], \[Sigma]1]]], Times[-4, Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2], Plus[Times[-1, Plus[-1, t], t, Plus[Times[Power[ms, 2], Plus[-3, Times[2, u]]], Times[2, q2, Plus[-5, Times[4, u]]]]], Times[Plus[Times[2, Power[ms, 2], Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]]], Times[q2, Plus[2, Times[-4, u], Times[t, Plus[5, Times[6, u]]], Times[-1, Power[t, 2], Plus[5, Times[6, u]]]]]], \[Sigma]1]]], Times[4, MB, ms, Plus[-1, \[Sigma]1], Plus[Times[q2, Plus[-1, Times[-1, t], Power[t, 2], Times[2, u], Times[-6, t, u], Times[6, Power[t, 2], u], Times[2, \[Sigma]1], Times[-4, Plus[1, Times[-3, t], Times[3, Power[t, 2]]], u, \[Sigma]1]]], Times[Power[ms, 2], Plus[Times[-1, Plus[1, Times[-3, t], Times[3, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[2, Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]], \[Sigma]1]]]]], Times[-1, Plus[Power[ms, 2], Times[-1, q2]], Plus[Times[-1, q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Plus[-1, Times[2, \[Sigma]1]]], Times[Power[ms, 2], Plus[1, Times[Power[t, 2], Plus[4, Times[-12, u]]], Times[-2, u], Times[4, t, Plus[-1, Times[3, u]]], Times[2, Plus[-1, Times[t, Plus[2, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[8, u]]]], \[Sigma]1]]]]]]]]
Equal[CCC[A, 2, \[Phi]3bar, 2], Times[-1, Power[u, 2], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[4, ms, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, t], t], Times[-4, Power[MB, 2], ms, Plus[-1, \[Sigma]1], Plus[1, Times[Power[t, 2], Plus[5, Times[-8, u]]], Times[-2, u], Times[t, Plus[-5, Times[8, u]]], Times[Plus[-2, Times[t, Plus[5, Times[-12, u]]], Times[4, u], Times[Power[t, 2], Plus[-5, Times[12, u]]]], \[Sigma]1]]], Times[Power[MB, 3], Power[Plus[-1, \[Sigma]1], 2], Plus[1, Times[20, t, Plus[-1, u]], Times[-20, Power[t, 2], Plus[-1, u]], Times[-2, u], Times[2, Plus[-5, Times[t, Plus[10, Times[-32, u]]], Times[10, u], Times[2, Power[t, 2], Plus[-5, Times[16, u]]]], \[Sigma]1]]], Times[MB, Plus[Times[q2, Plus[-1, Times[-20, t, Plus[-1, u]], Times[20, Power[t, 2], Plus[-1, u]], Times[2, u], Times[Plus[2, Times[-4, u], Times[4, t, Plus[-5, Times[6, u]]], Times[-4, Power[t, 2], Plus[-5, Times[6, u]]]], \[Sigma]1]]], Times[Power[ms, 2], Plus[1, Times[Power[t, 2], Plus[4, Times[-12, u]]], Times[-2, u], Times[4, t, Plus[-1, Times[3, u]]], Times[2, Plus[-1, Times[t, Plus[2, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[8, u]]]], \[Sigma]1]]]]]]]]
Equal[CCC[A, 3, \[Phi]3bar, 0], 0]
Equal[CCC[A, 3, \[Phi]3bar, 1], 0]
Equal[CCC[A, 3, \[Phi]3bar, 2], 0]
Equal[CCC[A, 1, \[Phi]4bar, 0], Times[-0.25, Power[MB, -1], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2], Plus[Times[4, Plus[-1, t], t, Plus[Times[Power[ms, 2], Plus[1, Times[-2, u]]], Times[-1, MB, ms, Plus[-2, u], Plus[-1, \[Sigma]1]], Times[5, Power[MB, 2], Plus[-1, u], Power[Plus[-1, \[Sigma]1], 2]]]], Times[q2, Plus[-3, Times[t, Plus[8, Times[-20, u]]], Times[6, u], Times[4, Power[t, 2], Plus[-2, Times[5, u]]], Times[4, \[Sigma]1], Times[-8, Plus[1, Times[-2, t], Times[2, Power[t, 2]]], u, \[Sigma]1]]]]]]
Equal[CCC[A, 1, \[Phi]4bar, 1], Times[Power[MB, -1], u, Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[-2, Power[ms, 2], Plus[-1, t], t], Times[2, q2, Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]], Times[Plus[Times[-1, Power[ms, 2], Plus[1, Times[-2, t], Times[2, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[q2, Plus[-3, Times[t, Plus[4, Times[-16, u]]], Times[6, u], Times[4, Power[t, 2], Plus[-1, Times[4, u]]]]]], \[Sigma]1], Times[-2, MB, ms, Plus[-1, \[Sigma]1], Plus[Times[Plus[-1, t], t, Plus[-1, u]], Times[Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]], \[Sigma]1]]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2], Plus[1, Times[-2, u], Times[2, t, Plus[-5, Times[8, u]]], Times[-2, Power[t, 2], Plus[-5, Times[8, u]]], Times[Plus[-5, Times[t, Plus[10, Times[-32, u]]], Times[10, u], Times[2, Power[t, 2], Plus[-5, Times[16, u]]]], \[Sigma]1]]]]]]
Equal[CCC[A, 1, \[Phi]4bar, 2], Times[-1, Power[u, 2], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2], Plus[Times[-4, ms, Plus[-1, t], t, Plus[-3, Times[2, u]]], Times[MB, Plus[-3, Times[2, Plus[3, Times[-8, t], Times[8, Power[t, 2]]], u], Times[4, \[Sigma]1], Times[-8, Plus[1, Times[-2, t], Times[2, Power[t, 2]]], u, \[Sigma]1]]]]]]
Equal[CCC[A, 2, \[Phi]4bar, 0], Times[0.25, Power[MB, -1], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[-4, Power[ms, 4], Plus[-1, t], t], Times[4, Power[MB, 3], ms, Plus[-1, t], t, Plus[-2, u], Power[Plus[-1, \[Sigma]1], 3]], Times[-12, Power[MB, 4], Plus[-1, t], t, Plus[-1, u], Power[Plus[-1, \[Sigma]1], 4]], Times[Power[q2, 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Plus[-1, Times[2, \[Sigma]1]]], Times[Power[ms, 2], q2, Plus[3, Times[Power[t, 2], Plus[4, Times[-20, u]]], Times[-6, u], Times[4, t, Plus[-1, Times[5, u]]], Times[2, Plus[-1, Times[2, Power[Plus[1, Times[-2, t]], 2], u]], \[Sigma]1]]], Times[-4, MB, ms, Plus[-1, \[Sigma]1], Plus[Times[Plus[Power[ms, 2], q2], Plus[-1, t], t, Plus[-2, u]], Times[q2, Plus[-1, Times[Plus[2, Times[-6, t], Times[6, Power[t, 2]]], u]], \[Sigma]1]]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2], Plus[Times[4, Power[ms, 2], Plus[-1, t], t, Plus[-2, Times[3, u]]], Times[q2, Plus[-1, Times[2, u], Times[-4, t, Plus[-3, Times[4, u]]], Times[4, Power[t, 2], Plus[-3, Times[4, u]]], Times[6, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], \[Sigma]1]]]]]]]]
Equal[CCC[A, 2, \[Phi]4bar, 1], Times[-0.5, Power[MB, -1], u, Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -4], Plus[Times[4, Power[MB, 3], ms, Power[Plus[-1, \[Sigma]1], 3], Plus[Times[-1, Plus[-1, t], t, Plus[-5, Times[3, u]]], Times[Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]], \[Sigma]1]]], Times[-1, Power[MB, 4], Power[Plus[-1, \[Sigma]1], 4], Plus[-1, Times[2, u], Times[4, t, Plus[-6, Times[5, u]]], Times[-4, Power[t, 2], Plus[-6, Times[5, u]]], Times[2, Plus[-3, Times[t, Plus[6, Times[-20, u]]], Times[6, u], Times[Power[t, 2], Plus[-6, Times[20, u]]]], \[Sigma]1]]], Times[-4, MB, ms, Plus[-1, \[Sigma]1], Plus[Times[Plus[-1, t], t, Plus[Times[q2, Plus[5, Times[-3, u]]], Times[Power[ms, 2], Plus[-1, u]]]], Times[Plus[Times[q2, Plus[1, Times[-2, u], Times[-2, Power[t, 2], Plus[1, Times[2, u]]], Times[t, Plus[2, Times[4, u]]]]], Times[Power[ms, 2], Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]]]], \[Sigma]1]]], Times[4, Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2], Plus[Times[q2, Plus[Times[6, t, Plus[-1, t, u, Times[-1, t, u]]], Times[Plus[2, Times[-4, u], Times[t, Plus[3, Times[4, u]]], Times[-1, Power[t, 2], Plus[3, Times[4, u]]]], \[Sigma]1]]], Times[Power[ms, 2], Plus[-1, t, Times[2, u], Times[-4, t, u], Times[Power[t, 2], Plus[-1, Times[4, u]]], Times[Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]], \[Sigma]1]]]]], Times[Plus[Power[ms, 2], Times[-1, q2]], Plus[Times[q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Plus[-1, Times[2, \[Sigma]1]]], Times[Power[ms, 2], Plus[3, Times[Power[t, 2], Plus[4, Times[-20, u]]], Times[-6, u], Times[4, t, Plus[-1, Times[5, u]]], Times[2, Plus[-1, Times[t, Plus[2, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[8, u]]]], \[Sigma]1]]]]]]]]
Equal[CCC[A, 2, \[Phi]4bar, 2], Times[-1, Power[u, 2], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[4, ms, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, t], t, Plus[-3, Times[2, u]]], Times[4, Power[MB, 2], ms, Plus[-1, \[Sigma]1], Plus[Times[-1, Plus[-1, t], t, Plus[-3, Times[2, u]]], Times[Plus[1, Times[-3, t], Times[3, Power[t, 2]]], Plus[-1, Times[2, u]], \[Sigma]1]]], Times[-1, Power[MB, 3], Power[Plus[-1, \[Sigma]1], 2], Plus[-1, Times[Power[t, 2], Plus[12, Times[-8, u]]], Times[2, u], Times[4, t, Plus[-3, Times[2, u]]], Times[2, Plus[-3, Times[t, Plus[6, Times[-20, u]]], Times[6, u], Times[Power[t, 2], Plus[-6, Times[20, u]]]], \[Sigma]1]]], Times[-1, MB, Plus[Times[Power[ms, 2], Plus[-1, Times[2, u]], Plus[Times[-3, Power[Plus[1, Times[-2, t]], 2]], Times[2, Plus[1, Times[-6, t], Times[6, Power[t, 2]]], \[Sigma]1]]], Times[q2, Plus[1, Times[t, Plus[12, Times[-8, u]]], Times[-2, u], Times[4, Power[t, 2], Plus[-3, Times[2, u]]], Times[-2, Plus[1, Times[t, Plus[6, Times[-4, u]]], Times[-2, u], Times[Power[t, 2], Plus[-6, Times[4, u]]]], \[Sigma]1]]]]]]]]
Equal[CCC[A, 3, \[Phi]4bar, 0], 0]
Equal[CCC[A, 3, \[Phi]4bar, 1], 0]
Equal[CCC[A, 3, \[Phi]4bar, 2], 0]
Equal[CCC[A, 1, \[Psi]4bar, 0], Times[-0.5, Power[MB, -1], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2], Plus[Times[-2, Plus[-1, t], t, Plus[-2, u], Plus[Times[-1, Power[ms, 2]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]]], Times[q2, Plus[1, Times[Power[t, 2], Plus[4, Times[-10, u]]], Times[-2, u], Times[2, t, Plus[-2, Times[5, u]]], Times[2, Plus[-1, Times[Plus[2, Times[-6, t], Times[6, Power[t, 2]]], u]], \[Sigma]1]]]]]]
Equal[CCC[A, 1, \[Psi]4bar, 1], Times[-2, Power[MB, -1], u, Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[-2, Plus[Power[MB, 2], Times[-1, Power[ms, 2]]], Plus[-1, t], t, Plus[-1, u]], Times[q2, Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]], Times[Plus[Times[Power[MB, 2], Plus[-1, Times[t, Plus[6, Times[-10, u]]], Times[2, u], Times[2, Power[t, 2], Plus[-3, Times[5, u]]]]], Times[2, q2, Plus[-1, t, Times[2, u], Times[-5, t, u], Times[Power[t, 2], Plus[-1, Times[5, u]]]]], Times[Power[ms, 2], Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]]], \[Sigma]1], Times[-2, Power[MB, 2], Plus[-1, Times[t, Plus[3, Times[-7, u]]], Times[2, u], Times[Power[t, 2], Plus[-3, Times[7, u]]]], Power[\[Sigma]1, 2]], Times[Power[MB, 2], Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]], Power[\[Sigma]1, 3]]]]]
Equal[CCC[A, 1, \[Psi]4bar, 2], Times[-2, MB, Power[u, 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2], Plus[-1, Times[2, \[Sigma]1]]]]
Equal[CCC[A, 2, \[Psi]4bar, 0], Times[-0.5, Power[MB, -1], q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[-1, Power[ms, 2]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]], Times[q2, Plus[-1, Times[2, \[Sigma]1]]]]]]
Equal[CCC[A, 2, \[Psi]4bar, 1], Times[-1, Power[MB, -1], u, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -4], Plus[Times[Power[MB, 4], Power[Plus[-1, \[Sigma]1], 4]], Times[Plus[Power[ms, 2], Times[-1, q2]], Plus[Power[ms, 2], q2, Times[-2, q2, \[Sigma]1]]], Times[2, Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2], Plus[Times[-1, Power[ms, 2]], Times[q2, \[Sigma]1]]]]]]
Equal[CCC[A, 2, \[Psi]4bar, 2], Times[-2, MB, Power[u, 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[-1, Power[ms, 2]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]], Times[q2, Plus[-1, Times[2, \[Sigma]1]]]]]]
Equal[CCC[A, 3, \[Psi]4bar, 0], 0]
Equal[CCC[A, 3, \[Psi]4bar, 1], 0]
Equal[CCC[A, 3, \[Psi]4bar, 2], 0]
Equal[CCC[A, 1, \[Chi]4bar, 0], Times[-1, Power[MB, -1], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2], Plus[Times[-1, Plus[-1, t], t, Plus[Times[-3, Power[ms, 2], u], Times[-2, MB, ms, Plus[-2, u], Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Plus[-6, Times[7, u]], Power[Plus[-1, \[Sigma]1], 2]]]], Times[q2, Plus[1, Times[Power[t, 2], Plus[2, Times[-5, u]]], Times[-2, u], Times[t, Plus[-2, Times[5, u]]], Times[Plus[-1, Times[2, Plus[1, Times[-1, t], Power[t, 2]], u]], \[Sigma]1]]]]]]
Equal[CCC[A, 1, \[Chi]4bar, 1], Times[-1, Power[MB, -1], u, Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2], Plus[Times[4, Power[ms, 2], Plus[-1, t], t, u], Times[2, q2, Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]]], Times[2, Power[MB, 2], Plus[-1, \[Sigma]1], Plus[1, Times[Power[t, 2], Plus[4, Times[-10, u]]], Times[-2, u], Times[2, t, Plus[-2, Times[5, u]]], Times[3, Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]], \[Sigma]1]]], Times[-1, MB, ms, Plus[1, Times[4, t, Plus[-1, u]], Times[-4, Power[t, 2], Plus[-1, u]], Times[-2, u], Times[4, Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]], \[Sigma]1]]]]]]
Equal[CCC[A, 1, \[Chi]4bar, 2], Times[-4, Power[u, 2], Plus[Times[-2, ms, Plus[-1, t], t], Times[MB, Plus[-1, Times[2, u], Times[-2, t, Plus[1, Times[2, u]]], Times[Power[t, 2], Plus[2, Times[4, u]]]], Plus[-1, \[Sigma]1]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2]]]
Equal[CCC[A, 2, \[Chi]4bar, 0], Times[-0.5, Power[MB, -1], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[-4, Power[ms, 4], Plus[-1, t], t], Times[-4, Power[MB, 3], ms, Plus[-1, t], t, Plus[-2, u]], Times[-8, Power[MB, 4], Plus[-1, t], t, Plus[-1, u]], Times[4, Power[MB, 2], Plus[-1, t], t, Plus[Times[2, q2, Plus[-1, u]], Times[Power[ms, 2], Plus[-1, Times[2, u]]]]], Times[2, Power[ms, 2], q2, Plus[1, Times[Power[t, 2], Plus[2, Times[-8, u]]], Times[-2, u], Times[t, Plus[-2, Times[8, u]]]]], Times[MB, ms, Plus[Times[4, Power[ms, 2], Plus[-1, t], t, Plus[-2, u]], Times[q2, Plus[1, Times[-2, u], Times[4, t, Plus[1, u]], Times[-4, Power[t, 2], Plus[1, u]]]]]], Times[Plus[Times[12, Power[MB, 3], ms, Plus[-1, t], t, Plus[-2, u]], Times[32, Power[MB, 4], Plus[-1, t], t, Plus[-1, u]], Times[2, Power[ms, 2], q2, Plus[-1, Times[2, Power[Plus[1, Times[-2, t]], 2], u]]], Times[4, Power[MB, 2], Plus[Times[q2, Plus[-1, Times[-4, t], Times[4, Power[t, 2]], Times[2, u]]], Times[2, Power[ms, 2], t, Plus[-1, t, Times[2, u], Times[-2, t, u]]]]], Times[MB, Plus[Times[-4, Power[ms, 3], Plus[-1, t], t, Plus[-2, u]], Times[ms, q2, Plus[-5, Times[10, u], Times[-4, t, Plus[1, Times[7, u]]], Times[4, Power[t, 2], Plus[1, Times[7, u]]]]]]]], \[Sigma]1], Times[-4, MB, Plus[Times[3, Power[MB, 2], ms, Plus[-1, t], t, Plus[-2, u]], Times[12, Power[MB, 3], Plus[-1, t], t, Plus[-1, u]], Times[ms, q2, Plus[-1, Times[Plus[2, Times[-6, t], Times[6, Power[t, 2]]], u]]], Times[MB, Plus[Times[Power[ms, 2], t, Plus[-1, t, Times[2, u], Times[-2, t, u]]], Times[2, q2, Plus[-1, Times[-1, t], Power[t, 2], Times[2, u], Times[-3, t, u], Times[3, Power[t, 2], u]]]]]], Power[\[Sigma]1, 2]], Times[4, Power[MB, 2], Plus[Times[MB, Plus[-1, t], t, Plus[Times[ms, Plus[-2, u]], Times[8, MB, Plus[-1, u]]]], Times[q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]]], Power[\[Sigma]1, 3]], Times[-8, Power[MB, 4], Plus[-1, t], t, Plus[-1, u], Power[\[Sigma]1, 4]]]]]
Equal[CCC[A, 2, \[Chi]4bar, 1], Times[-1, Power[MB, -1], u, Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[16, Power[MB, 4], Plus[-1, t], t, Plus[-1, u]], Times[Power[MB, 3], ms, Plus[-1, Times[2, u], Times[-4, t, Plus[-4, Times[3, u]]], Times[4, Power[t, 2], Plus[-4, Times[3, u]]]]], Times[-2, Power[ms, 2], Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[t, Plus[2, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[8, u]]]]], Times[2, Power[MB, 2], Plus[Times[8, q2, t, Plus[-1, t, u, Times[-1, t, u]]], Times[Power[ms, 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]]]], Times[MB, ms, Plus[Times[Power[ms, 2], Plus[1, Times[4, t, Plus[-1, u]], Times[-4, Power[t, 2], Plus[-1, u]], Times[-2, u]]], Times[q2, Plus[-1, Times[2, u], Times[-4, t, Plus[2, u]], Times[4, Power[t, 2], Plus[2, u]]]]]], Times[2, MB, Plus[Times[2, MB, Plus[Times[-1, Power[ms, 2], Plus[-1, t], t], Times[q2, Plus[1, Times[-2, t, Plus[-3, u]], Times[2, Power[t, 2], Plus[-3, u]], Times[-2, u]]]]], Times[Power[MB, 2], ms, Plus[3, Times[-6, u], Times[4, t, Plus[-5, Times[6, u]]], Times[-4, Power[t, 2], Plus[-5, Times[6, u]]]]], Times[Power[MB, 3], Plus[2, Times[-4, u], Times[4, t, Plus[-7, Times[9, u]]], Times[-4, Power[t, 2], Plus[-7, Times[9, u]]]]], Times[2, Plus[Times[Power[ms, 3], Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]]], Times[ms, q2, Plus[1, t, Times[-2, u], Times[6, t, u], Times[-1, Power[t, 2], Plus[1, Times[6, u]]]]]]]], \[Sigma]1], Times[Power[MB, 2], Plus[Times[-2, Power[ms, 2], Plus[1, Times[-2, t], Times[2, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[4, q2, Plus[-1, Times[2, u], Times[-2, t, Plus[1, u]], Times[2, Power[t, 2], Plus[1, u]]]], Times[12, Power[MB, 2], Plus[-1, Times[t, Plus[6, Times[-10, u]]], Times[2, u], Times[2, Power[t, 2], Plus[-3, Times[5, u]]]]], Times[MB, ms, Plus[-9, Times[t, Plus[32, Times[-60, u]]], Times[18, u], Times[4, Power[t, 2], Plus[-8, Times[15, u]]]]]], Power[\[Sigma]1, 2]], Times[-4, Power[MB, 3], Plus[Times[ms, Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]]], Times[MB, Plus[-3, Times[t, Plus[10, Times[-22, u]]], Times[6, u], Times[2, Power[t, 2], Plus[-5, Times[11, u]]]]]], Power[\[Sigma]1, 3]], Times[4, Power[MB, 4], Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]], Power[\[Sigma]1, 4]]]]]
Equal[CCC[A, 2, \[Chi]4bar, 2], Times[-2, Power[u, 2], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[4, ms, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, t], t], Times[Power[MB, 2], ms, Plus[1, Times[8, t, Plus[-1, u]], Times[-8, Power[t, 2], Plus[-1, u]], Times[-2, u]]], Times[-8, Power[MB, 3], Plus[-1, t], t, Plus[-1, u]], Times[-2, MB, Plus[Times[4, q2, t, Plus[-1, t, u, Times[-1, t, u]]], Times[Power[ms, 2], Plus[-1, Times[t, Plus[2, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[8, u]]]]]]], Times[MB, Plus[Times[MB, ms, Plus[5, Times[-16, t], Times[16, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[8, q2, t, Plus[-1, t, u, Times[-1, t, u]]], Times[4, Power[MB, 2], Plus[-1, Times[t, Plus[6, Times[-10, u]]], Times[2, u], Times[2, Power[t, 2], Plus[-3, Times[5, u]]]]], Times[2, Power[ms, 2], Plus[-1, Times[t, Plus[2, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[8, u]]]]]], \[Sigma]1], Times[-4, Power[MB, 2], Plus[Times[ms, Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]]], Times[2, MB, Plus[-1, Times[t, Plus[3, Times[-7, u]]], Times[2, u], Times[Power[t, 2], Plus[-3, Times[7, u]]]]]], Power[\[Sigma]1, 2]], Times[4, Power[MB, 3], Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]], Power[\[Sigma]1, 3]]]]]
Equal[CCC[A, 3, \[Chi]4bar, 0], 0]
Equal[CCC[A, 3, \[Chi]4bar, 1], 0]
Equal[CCC[A, 3, \[Chi]4bar, 2], 0]
Equal[CCC[A, 1, \[Phi]3barbar, 0], Times[2, Plus[-1, t], t, Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -1]]]
Equal[CCC[A, 1, \[Phi]3barbar, 1], Times[-2, u, Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2], Plus[Times[2, Plus[-1, t], t, u], Times[Plus[1, Times[Power[t, 2], Plus[2, Times[-8, u]]], Times[-2, u], Times[t, Plus[-2, Times[8, u]]]], \[Sigma]1]]]]
Equal[CCC[A, 1, \[Phi]3barbar, 2], Times[-8, Plus[-1, t], t, Plus[-1, u], Power[u, 2], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2]]]
Equal[CCC[A, 2, \[Phi]3barbar, 0], Times[-1, Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -2], Plus[Times[2, Plus[-1, t], t, Plus[Times[Power[MB, 2], Plus[1, Times[-2, u]]], Times[-1, MB, ms, Plus[-2, u]], Times[Power[ms, 2], Plus[1, u]], Times[q2, Plus[-1, Times[2, u]]]]], Times[Plus[Times[q2, Plus[1, Times[-2, Power[Plus[1, Times[-2, t]], 2], u]]], Times[2, MB, Plus[-1, t], t, Plus[Times[ms, Plus[-2, u]], Times[MB, Plus[-2, Times[4, u]]]]]], \[Sigma]1], Times[2, Power[MB, 2], t, Plus[-1, t, Times[2, u], Times[-2, t, u]], Power[\[Sigma]1, 2]]]]]
Equal[CCC[A, 2, \[Phi]3barbar, 1], Times[-2, u, Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[2, Plus[Times[MB, ms, Plus[-1, t], t], Times[Plus[Power[MB, 2], Times[-1, q2]], Plus[-1, t], t, Plus[-2, u]], Times[Power[ms, 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]]]], Times[Plus[Times[2, MB, ms, Plus[1, Times[-3, t], Times[3, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[Power[MB, 2], Plus[-1, Times[-6, t], Times[6, Power[t, 2]], Times[2, u]]], Times[Power[ms, 2], Plus[-1, Times[t, Plus[2, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[8, u]]]]], Times[q2, Plus[3, Times[Power[t, 2], Plus[2, Times[-16, u]]], Times[-6, u], Times[2, t, Plus[-1, Times[8, u]]]]]], \[Sigma]1], Times[-2, MB, Plus[Times[MB, Plus[-1, Times[Plus[2, Times[-3, t], Times[3, Power[t, 2]]], u]]], Times[ms, Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]]]], Power[\[Sigma]1, 2]], Times[Power[MB, 2], Plus[1, Times[-2, t], Times[2, Power[t, 2]]], Plus[-1, Times[2, u]], Power[\[Sigma]1, 3]]]]]
Equal[CCC[A, 2, \[Phi]3barbar, 2], Times[4, Power[u, 2], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[2, Plus[Times[3, Power[MB, 2]], Times[MB, ms], Power[ms, 2], Times[-3, q2]], Plus[-1, t], t, Plus[-1, u]], Times[MB, Plus[Times[2, ms, Plus[-1, t], t], Times[MB, Plus[1, Times[-2, u], Times[4, t, Plus[-3, Times[4, u]]], Times[-4, Power[t, 2], Plus[-3, Times[4, u]]]]]], \[Sigma]1], Times[Power[MB, 2], Plus[-1, Times[t, Plus[6, Times[-10, u]]], Times[2, u], Times[2, Power[t, 2], Plus[-3, Times[5, u]]]], Power[\[Sigma]1, 2]]]]]
Equal[CCC[A, 3, \[Phi]3barbar, 0], Times[2, Power[Plus[1, Times[-1, \[Sigma]1]], 3], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[-1, MB, Power[ms, 3], Plus[-1, t], t, Plus[-2, u]], Times[MB, ms, Plus[Power[MB, 2], Times[-1, q2]], Plus[-1, t], t, Plus[-2, u]], Times[2, Power[Plus[Power[MB, 2], Times[-1, q2]], 2], Plus[-1, t], t, Plus[-1, u]], Times[Power[ms, 4], Plus[-1, t], t, u], Times[Power[ms, 2], Plus[Times[-1, Power[MB, 2], Plus[-1, t], t, Plus[-2, Times[3, u]]], Times[q2, Plus[1, Times[Power[t, 2], Plus[2, Times[-5, u]]], Times[-2, u], Times[t, Plus[-2, Times[5, u]]]]]]], Times[Plus[Times[-3, Power[MB, 3], ms, Plus[-1, t], t, Plus[-2, u]], Times[-8, Power[MB, 4], Plus[-1, t], t, Plus[-1, u]], Times[Power[MB, 2], Plus[Times[q2, Plus[1, Times[-4, t, Plus[-2, u]], Times[4, Power[t, 2], Plus[-2, u]], Times[-2, u]]], Times[2, Power[ms, 2], Plus[-1, t], t, Plus[-2, Times[3, u]]]]], Times[q2, Plus[Times[-2, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]]]], Times[MB, Plus[Times[Power[ms, 3], Plus[-1, t], t, Plus[-2, u]], Times[ms, q2, Plus[1, Times[-2, u], Times[t, Plus[2, Times[5, u]]], Times[-1, Power[t, 2], Plus[2, Times[5, u]]]]]]]], \[Sigma]1], Times[MB, Plus[Times[3, Power[MB, 2], ms, Plus[-1, t], t, Plus[-2, u]], Times[12, Power[MB, 3], Plus[-1, t], t, Plus[-1, u]], Times[ms, q2, Plus[-1, Times[Plus[2, Times[-6, t], Times[6, Power[t, 2]]], u]]], Times[MB, Plus[Times[-1, Power[ms, 2], Plus[-1, t], t, Plus[-2, Times[3, u]]], Times[q2, Plus[-2, Times[4, u], Times[-4, t, Plus[1, u]], Times[4, Power[t, 2], Plus[1, u]]]]]]], Power[\[Sigma]1, 2]], Times[Power[MB, 2], Plus[q2, Times[-1, MB, Plus[-1, t], t, Plus[Times[ms, Plus[-2, u]], Times[8, MB, Plus[-1, u]]]], Times[q2, Plus[-2, Times[4, t], Times[-4, Power[t, 2]]], u]], Power[\[Sigma]1, 3]], Times[2, Power[MB, 4], Plus[-1, t], t, Plus[-1, u], Power[\[Sigma]1, 4]]]]]
Equal[CCC[A, 3, \[Phi]3barbar, 1], Times[-4, u, Power[Plus[1, Times[-1, \[Sigma]1]], 3], Power[Plus[-1, \[Sigma]1], -4], Plus[Power[ms, 4], Times[-1, Power[ms, 2], q2], Times[4, Power[ms, 2], q2, t], Times[-4, Power[q2, 2], t], Times[-4, Power[ms, 2], q2, Power[t, 2]], Times[4, Power[q2, 2], Power[t, 2]], Times[-2, Power[MB, 3], ms, Plus[-1, t], t, Plus[-2, u]], Times[2, MB, ms, Plus[Power[ms, 2], q2], Plus[-1, t], t, Plus[-2, u]], Times[-4, Power[MB, 4], Plus[-1, t], t, Plus[-1, u]], Times[-2, Power[ms, 4], u], Times[2, Power[ms, 2], q2, u], Times[5, Power[ms, 4], t, u], Times[-7, Power[ms, 2], q2, t, u], Times[4, Power[q2, 2], t, u], Times[-5, Power[ms, 4], Power[t, 2], u], Times[7, Power[ms, 2], q2, Power[t, 2], u], Times[-4, Power[q2, 2], Power[t, 2], u], Times[Power[MB, 2], Plus[Times[8, q2, Plus[-1, t], t, Plus[-1, u]], Times[Power[ms, 2], Plus[-1, Times[t, Plus[4, Times[-9, u]]], Times[2, u], Times[Power[t, 2], Plus[-4, Times[9, u]]]]]]], Times[Plus[Times[Power[MB, 3], ms, Plus[-1, Times[2, u], Times[-2, t, Plus[-7, Times[6, u]]], Times[2, Power[t, 2], Plus[-7, Times[6, u]]]]], Times[Power[MB, 4], Plus[-1, Times[t, Plus[18, Times[-22, u]]], Times[2, u], Times[2, Power[t, 2], Plus[-9, Times[11, u]]]]], Times[q2, Plus[Times[q2, Plus[1, Times[-2, u], Times[2, t, Plus[1, u]], Times[-2, Power[t, 2], Plus[1, u]]]], Times[Power[ms, 2], Plus[-1, Times[2, u], Times[-2, t, Plus[1, Times[2, u]]], Times[Power[t, 2], Plus[2, Times[4, u]]]]]]], Times[MB, Plus[Times[ms, q2, Plus[-1, Times[2, u], Times[-2, t, Plus[3, Times[2, u]]], Times[Power[t, 2], Plus[6, Times[4, u]]]]], Times[Power[ms, 3], Plus[1, Times[Power[t, 2], Plus[6, Times[-8, u]]], Times[-2, u], Times[t, Plus[-6, Times[8, u]]]]]]], Times[Power[MB, 2], Plus[Times[-20, q2, Plus[-1, t], t, Plus[-1, u]], Times[Power[ms, 2], Plus[3, Times[Power[t, 2], Plus[10, Times[-24, u]]], Times[-6, u], Times[2, t, Plus[-5, Times[12, u]]]]]]]], \[Sigma]1], Times[MB, Plus[Times[-4, Power[MB, 3], Plus[-1, Times[t, Plus[8, Times[-12, u]]], Times[2, u], Times[4, Power[t, 2], Plus[-2, Times[3, u]]]]], Times[Power[ms, 3], Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]]], Times[ms, q2, Plus[1, Times[-2, u], Times[-2, Power[t, 2], Plus[1, Times[3, u]]], Times[t, Plus[2, Times[6, u]]]]], Times[-3, Power[MB, 2], ms, Plus[-1, Times[t, Plus[6, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-6, Times[8, u]]]]], Times[MB, Plus[Times[16, q2, Plus[-1, t], t, Plus[-1, u]], Times[Power[ms, 2], Plus[-3, Times[t, Plus[8, Times[-21, u]]], Times[6, u], Times[Power[t, 2], Plus[-8, Times[21, u]]]]]]]], Power[\[Sigma]1, 2]], Times[Power[MB, 2], Plus[Times[MB, ms, Plus[3, Times[-10, t], Times[10, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[4, q2, t, Plus[-1, t, u, Times[-1, t, u]]], Times[Power[ms, 2], Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]], Times[2, Power[MB, 2], Plus[-3, Times[t, Plus[14, Times[-26, u]]], Times[6, u], Times[2, Power[t, 2], Plus[-7, Times[13, u]]]]]], Power[\[Sigma]1, 3]], Times[Power[MB, 3], Plus[Times[ms, Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]], Times[-4, MB, Plus[-1, Times[t, Plus[3, Times[-7, u]]], Times[2, u], Times[Power[t, 2], Plus[-3, Times[7, u]]]]]], Power[\[Sigma]1, 4]], Times[Power[MB, 4], Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]], Power[\[Sigma]1, 5]]]]]
Equal[CCC[A, 3, \[Phi]3barbar, 2], Times[-8, Power[u, 2], Power[Plus[1, Times[-1, \[Sigma]1]], 3], Power[Plus[-1, \[Sigma]1], -4], Plus[Times[Power[MB, 3], ms, Plus[-1, t], t, Plus[-2, u]], Times[-1, MB, ms, Plus[Power[ms, 2], q2], Plus[-1, t], t, Plus[-2, u]], Times[2, Power[MB, 4], Plus[-1, t], t, Plus[-1, u]], Times[-2, Plus[Power[ms, 2], Times[-1, q2]], q2, Plus[-1, t], t, Plus[-1, u]], Times[Power[MB, 2], Plus[Times[4, q2, t, Plus[-1, t, u, Times[-1, t, u]]], Times[Power[ms, 2], Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]]]], Times[MB, Plus[Times[2, ms, Plus[-1, t], t, Plus[Times[-1, q2], Times[Power[ms, 2], Plus[-1, u]]]], Times[Power[MB, 3], Plus[1, Times[Power[t, 2], Plus[8, Times[-12, u]]], Times[-2, u], Times[4, t, Plus[-2, Times[3, u]]]]], Times[Power[MB, 2], ms, Plus[1, Times[Power[t, 2], Plus[6, Times[-8, u]]], Times[-2, u], Times[t, Plus[-6, Times[8, u]]]]], Times[MB, Plus[Times[Power[ms, 2], Power[Plus[1, Times[-2, t]], 2], Plus[-1, Times[2, u]]], Times[q2, Plus[-1, Times[t, Plus[8, Times[-12, u]]], Times[2, u], Times[4, Power[t, 2], Plus[-2, Times[3, u]]]]]]]], \[Sigma]1], Times[Power[MB, 2], Plus[Times[3, Power[MB, 2], Power[Plus[1, Times[-2, t]], 2], Plus[-1, Times[2, u]]], Times[-1, q2, Power[Plus[1, Times[-2, t]], 2], Plus[-1, Times[2, u]]], Times[2, Power[ms, 2], t, Plus[-1, t, u, Times[-1, t, u]]], Times[MB, ms, Plus[-2, Times[t, Plus[6, Times[-13, u]]], Times[4, u], Times[Power[t, 2], Plus[-6, Times[13, u]]]]]], Power[\[Sigma]1, 2]], Times[Power[MB, 3], Plus[Times[MB, Plus[3, Times[Power[t, 2], Plus[8, Times[-20, u]]], Times[-6, u], Times[4, t, Plus[-2, Times[5, u]]]]], Times[ms, Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]]], Power[\[Sigma]1, 3]], Times[Power[MB, 4], Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]], Power[\[Sigma]1, 4]]]]]
Equal[CCC[A, 1, \[Phi]4barbar, 0], Times[-1, Power[MB, -1], Plus[-1, t], t, Plus[Times[ms, Plus[-2, u]], Times[2, MB, Plus[-1, \[Sigma]1]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2]]]
Equal[CCC[A, 1, \[Phi]4barbar, 1], Times[-2, Power[MB, -1], u, Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[2, Plus[-1, t], t, Plus[Times[ms, Plus[-1, u]], Times[MB, u]]], Times[Plus[Times[MB, Plus[1, Times[Power[t, 2], Plus[2, Times[-10, u]]], Times[-2, u], Times[2, t, Plus[-1, Times[5, u]]]]], Times[ms, Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]]], \[Sigma]1], Times[MB, Plus[-1, Times[t, Plus[2, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[8, u]]]], Power[\[Sigma]1, 2]]]]]
Equal[CCC[A, 1, \[Phi]4barbar, 2], Times[8, Plus[-1, t], t, Plus[-1, u], Power[u, 2], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2]]]
Equal[CCC[A, 2, \[Phi]4barbar, 0], Times[-1, Power[MB, -1], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[-1, Plus[-1, t], t, Plus[Times[ms, q2, Plus[2, Times[-3, u]]], Times[Power[MB, 2], ms, Plus[-2, u]], Times[Power[ms, 3], Plus[-2, u]], Times[Power[MB, 3], Plus[-2, Times[4, u]]], Times[-2, MB, Plus[Times[Power[ms, 2], Plus[1, u]], Times[q2, Plus[-1, Times[2, u]]]]]]], Times[Plus[Times[ms, q2], Times[2, Power[MB, 2], ms, Plus[-1, t], t, Plus[-2, u]], Times[ms, q2, Plus[-2, Times[6, t], Times[-6, Power[t, 2]]], u], Times[-2, MB, Power[ms, 2], Plus[-1, t], t, Plus[1, u]], Times[6, Power[MB, 3], Plus[-1, t], t, Plus[-1, Times[2, u]]], Times[MB, q2, Plus[1, Times[Power[t, 2], Plus[2, Times[-12, u]]], Times[-2, u], Times[2, t, Plus[-1, Times[6, u]]]]]], \[Sigma]1], Times[-1, MB, Plus[Times[q2, Plus[1, Times[-2, Power[Plus[1, Times[-2, t]], 2], u]]], Times[MB, Plus[-1, t], t, Plus[Times[ms, Plus[-2, u]], Times[6, MB, Plus[-1, Times[2, u]]]]]], Power[\[Sigma]1, 2]], Times[2, Power[MB, 3], Plus[-1, t], t, Plus[-1, Times[2, u]], Power[\[Sigma]1, 3]]]]]
Equal[CCC[A, 2, \[Phi]4barbar, 1], Times[2, Power[MB, -1], u, Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -4], Plus[Times[-2, Power[MB, 3], Plus[-1, t], t, Plus[-2, u]], Times[Power[MB, 2], ms, Plus[-1, Times[2, Plus[1, Times[-1, t], Power[t, 2]], u]]], Times[Power[ms, 3], Plus[1, Times[-2, u], Times[2, t, Plus[1, u]], Times[-2, Power[t, 2], Plus[1, u]]]], Times[ms, q2, Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]], Times[2, MB, Plus[Times[q2, Plus[-1, t], t, Plus[-2, u]], Times[Power[ms, 2], Plus[1, Times[Plus[-2, Times[4, t], Times[-4, Power[t, 2]]], u]]]]], Times[Plus[Times[Power[MB, 3], Plus[1, Times[-2, t, Plus[-5, u]], Times[2, Power[t, 2], Plus[-5, u]], Times[-2, u]]], Times[Power[MB, 2], ms, Plus[3, Times[Power[t, 2], Plus[2, Times[-10, u]]], Times[-6, u], Times[2, t, Plus[-1, Times[5, u]]]]], Times[Power[ms, 3], Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]], Times[ms, q2, Plus[-3, Times[t, Plus[2, Times[-14, u]]], Times[6, u], Times[2, Power[t, 2], Plus[-1, Times[7, u]]]]], Times[MB, Plus[Times[Power[ms, 2], Plus[-1, Times[-2, t], Times[2, Power[t, 2]], Times[2, u]]], Times[q2, Plus[-3, Times[6, u], Times[-2, t, Plus[1, Times[7, u]]], Times[2, Power[t, 2], Plus[1, Times[7, u]]]]]]]], \[Sigma]1], Times[MB, Plus[Times[Power[MB, 2], Plus[-3, Times[6, u], Times[-6, t, Plus[1, u]], Times[6, Power[t, 2], Plus[1, u]]]], Times[MB, ms, Plus[-3, Times[t, Plus[4, Times[-14, u]]], Times[6, u], Times[2, Power[t, 2], Plus[-2, Times[7, u]]]]], Times[Power[ms, 2], Plus[-1, Times[t, Plus[2, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[8, u]]]]], Times[q2, Plus[3, Times[Power[t, 2], Plus[2, Times[-16, u]]], Times[-6, u], Times[2, t, Plus[-1, Times[8, u]]]]]], Power[\[Sigma]1, 2]], Times[Power[MB, 2], Plus[Times[MB, Plus[3, Times[Power[t, 2], Plus[2, Times[-10, u]]], Times[-6, u], Times[2, t, Plus[-1, Times[5, u]]]]], Times[ms, Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]]], Power[\[Sigma]1, 3]], Times[Power[MB, 3], Plus[1, Times[-2, t], Times[2, Power[t, 2]]], Plus[-1, Times[2, u]], Power[\[Sigma]1, 4]]]]]
Equal[CCC[A, 2, \[Phi]4barbar, 2], Times[-4, Power[u, 2], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[2, Plus[Times[3, Power[MB, 2]], Times[MB, ms], Power[ms, 2], Times[-3, q2]], Plus[-1, t], t, Plus[-1, u]], Times[MB, Plus[Times[-1, ms, Plus[1, Times[-2, t], Times[2, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[MB, Plus[1, Times[-2, u], Times[4, t, Plus[-3, Times[4, u]]], Times[-4, Power[t, 2], Plus[-3, Times[4, u]]]]]], \[Sigma]1], Times[Power[MB, 2], Plus[-1, Times[t, Plus[6, Times[-10, u]]], Times[2, u], Times[2, Power[t, 2], Plus[-3, Times[5, u]]]], Power[\[Sigma]1, 2]]]]]
Equal[CCC[A, 3, \[Phi]4barbar, 0], Times[-1, Power[MB, -1], Power[Plus[1, Times[-1, \[Sigma]1]], 3], Power[Plus[-1, \[Sigma]1], -4], Plus[Times[-2, Power[MB, 4], ms, Plus[-1, t], t, Plus[-2, u]], Times[-4, Power[MB, 5], Plus[-1, t], t, Plus[-1, u]], Times[ms, q2, Plus[Power[ms, 2], q2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[2, Power[MB, 3], Plus[-1, t], t, Plus[Times[4, q2, Plus[-1, u]], Times[Power[ms, 2], Plus[-2, Times[3, u]]]]], Times[Power[MB, 2], ms, Plus[Times[2, Power[ms, 2], Plus[-1, t], t, Plus[-2, u]], Times[q2, Plus[1, Times[-2, u], Times[2, t, Plus[2, u]], Times[-2, Power[t, 2], Plus[2, u]]]]]], Times[-2, MB, Plus[Times[2, Power[q2, 2], Plus[-1, t], t, Plus[-1, u]], Times[Power[ms, 4], Plus[-1, t], t, u], Times[Power[ms, 2], q2, Plus[1, Times[Power[t, 2], Plus[2, Times[-5, u]]], Times[-2, u], Times[t, Plus[-2, Times[5, u]]]]]]], Times[2, Plus[Times[4, Power[MB, 4], ms, Plus[-1, t], t, Plus[-2, u]], Times[10, Power[MB, 5], Plus[-1, t], t, Plus[-1, u]], Times[ms, Power[q2, 2], Plus[1, Times[Plus[-2, Times[4, t], Times[-4, Power[t, 2]]], u]]], Times[-1, Power[MB, 3], Plus[Times[3, Power[ms, 2], Plus[-1, t], t, Plus[-2, Times[3, u]]], Times[q2, Plus[1, Times[t, Plus[12, Times[-8, u]]], Times[-2, u], Times[4, Power[t, 2], Plus[-3, Times[2, u]]]]]]], Times[MB, Plus[Times[Power[ms, 4], Plus[-1, t], t, u], Times[Power[q2, 2], Plus[1, Times[-2, u], Times[2, t, Plus[1, u]], Times[-2, Power[t, 2], Plus[1, u]]]], Times[Power[ms, 2], q2, Plus[1, Times[Power[t, 2], Plus[2, Times[-3, u]]], Times[-2, u], Times[t, Plus[-2, Times[3, u]]]]]]], Times[-2, Power[MB, 2], Plus[Times[Power[ms, 3], Plus[-1, t], t, Plus[-2, u]], Times[ms, q2, Plus[1, Times[-2, u], Times[-2, Power[t, 2], Plus[1, Times[2, u]]], Times[t, Plus[2, Times[4, u]]]]]]]], \[Sigma]1], Times[MB, Plus[Times[-12, Power[MB, 3], ms, Plus[-1, t], t, Plus[-2, u]], Times[2, MB, Power[ms, 3], Plus[-1, t], t, Plus[-2, u]], Times[-40, Power[MB, 4], Plus[-1, t], t, Plus[-1, u]], Times[-4, Power[ms, 2], q2, Plus[-1, t], t, u], Times[-6, Power[MB, 2], q2, Plus[-1, Times[-4, t], Times[4, Power[t, 2]], Times[2, u]]], Times[6, Power[MB, 2], Power[ms, 2], Plus[-1, t], t, Plus[-2, Times[3, u]]], Times[2, Power[q2, 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[MB, ms, q2, Plus[5, Times[-10, u], Times[-2, Power[t, 2], Plus[2, Times[13, u]]], Times[t, Plus[4, Times[26, u]]]]]], Power[\[Sigma]1, 2]], Times[2, Power[MB, 2], Plus[Times[4, Power[MB, 2], ms, Plus[-1, t], t, Plus[-2, u]], Times[20, Power[MB, 3], Plus[-1, t], t, Plus[-1, u]], Times[ms, q2, Plus[-1, Times[Plus[2, Times[-6, t], Times[6, Power[t, 2]]], u]]], Times[MB, Plus[Times[-1, Power[ms, 2], Plus[-1, t], t, Plus[-2, Times[3, u]]], Times[q2, Plus[-3, Times[6, u], Times[-4, t, Plus[1, Times[2, u]]], Times[Power[t, 2], Plus[4, Times[8, u]]]]]]]], Power[\[Sigma]1, 3]], Times[2, Power[MB, 3], Plus[q2, Times[-1, MB, Plus[-1, t], t, Plus[Times[ms, Plus[-2, u]], Times[10, MB, Plus[-1, u]]]], Times[q2, Plus[-2, Times[4, t], Times[-4, Power[t, 2]]], u]], Power[\[Sigma]1, 4]], Times[4, Power[MB, 5], Plus[-1, t], t, Plus[-1, u], Power[\[Sigma]1, 5]]]]]
Equal[CCC[A, 3, \[Phi]4barbar, 1], Times[2, Power[MB, -1], u, Power[Plus[1, Times[-1, \[Sigma]1]], 3], Power[Plus[-1, \[Sigma]1], -5], Plus[Times[8, Power[MB, 5], Plus[-1, t], t, Plus[-1, u]], Times[Power[MB, 4], ms, Plus[-1, Times[-8, t, Plus[-1, u]], Times[8, Power[t, 2], Plus[-1, u]], Times[2, u]]], Times[ms, Plus[Power[ms, 4], Times[-1, Power[q2, 2]]], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[-2, Power[MB, 2], ms, Plus[Times[2, q2, Plus[-1, t], t, Plus[-2, u]], Times[Power[ms, 2], Plus[-1, Times[t, Plus[4, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-4, Times[6, u]]]]]]], Times[2, MB, Plus[Times[4, Power[q2, 2], Plus[-1, t], t, Plus[-1, u]], Times[Power[ms, 4], Plus[-1, Times[Plus[2, Times[-5, t], Times[5, Power[t, 2]]], u]]], Times[Power[ms, 2], q2, Plus[1, Times[Power[t, 2], Plus[4, Times[-7, u]]], Times[-2, u], Times[t, Plus[-4, Times[7, u]]]]]]], Times[-2, Power[MB, 3], Plus[Times[8, q2, Plus[-1, t], t, Plus[-1, u]], Times[Power[ms, 2], Plus[-1, Times[t, Plus[4, Times[-9, u]]], Times[2, u], Times[Power[t, 2], Plus[-4, Times[9, u]]]]]]], Times[-2, Plus[Times[ms, Plus[Power[ms, 2], Times[-1, q2]], q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[Power[MB, 4], ms, Plus[-3, Times[t, Plus[18, Times[-22, u]]], Times[6, u], Times[2, Power[t, 2], Plus[-9, Times[11, u]]]]], Times[Power[MB, 5], Plus[-1, Times[t, Plus[22, Times[-26, u]]], Times[2, u], Times[Power[t, 2], Plus[-22, Times[26, u]]]]], Times[MB, Plus[Times[Power[q2, 2], Plus[1, Times[-2, t, Plus[-3, u]], Times[2, Power[t, 2], Plus[-3, u]], Times[-2, u]]], Times[-3, Power[ms, 2], q2, Plus[-1, t], t, Plus[-2, u]], Times[Power[ms, 4], Plus[-1, Times[Plus[2, Times[-5, t], Times[5, Power[t, 2]]], u]]]]], Times[Power[MB, 2], Plus[Times[-2, ms, q2, Plus[-1, t], t, Plus[-5, u]], Times[Power[ms, 3], Plus[3, Times[-6, u], Times[2, t, Plus[-5, Times[9, u]]], Times[-2, Power[t, 2], Plus[-5, Times[9, u]]]]]]], Times[Power[MB, 3], Plus[Times[-28, q2, Plus[-1, t], t, Plus[-1, u]], Times[Power[ms, 2], Plus[4, Times[Power[t, 2], Plus[14, Times[-33, u]]], Times[-8, u], Times[t, Plus[-14, Times[33, u]]]]]]]], \[Sigma]1], Times[2, MB, Plus[Times[Power[MB, 3], ms, Plus[-7, Times[t, Plus[32, Times[-48, u]]], Times[14, u], Times[16, Power[t, 2], Plus[-2, Times[3, u]]]]], Times[5, Power[MB, 4], Plus[-1, Times[2, u], Times[-2, t, Plus[-5, Times[7, u]]], Times[2, Power[t, 2], Plus[-5, Times[7, u]]]]], Times[q2, Plus[Times[q2, Plus[1, Times[-2, u], Times[2, t, Plus[1, u]], Times[-2, Power[t, 2], Plus[1, u]]]], Times[Power[ms, 2], Plus[-1, Times[2, u], Times[-2, t, Plus[1, Times[2, u]]], Times[Power[t, 2], Plus[2, Times[4, u]]]]]]], Times[-3, Power[MB, 2], Plus[Times[12, q2, Plus[-1, t], t, Plus[-1, u]], Times[Power[ms, 2], Plus[-2, Times[t, Plus[6, Times[-15, u]]], Times[4, u], Times[3, Power[t, 2], Plus[-2, Times[5, u]]]]]]], Times[MB, Plus[Times[2, ms, q2, Plus[-1, t], t, Plus[4, u]], Times[Power[ms, 3], Plus[3, Times[Power[t, 2], Plus[8, Times[-18, u]]], Times[-6, u], Times[2, t, Plus[-4, Times[9, u]]]]]]]], Power[\[Sigma]1, 2]], Times[-2, Power[MB, 2], Plus[Times[2, ms, q2, Plus[-1, t], t, Plus[1, u]], Times[10, Power[MB, 3], Plus[-1, Times[t, Plus[6, Times[-10, u]]], Times[2, u], Times[2, Power[t, 2], Plus[-3, Times[5, u]]]]], Times[Power[ms, 3], Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]], Times[4, Power[MB, 2], ms, Plus[-2, Times[t, Plus[7, Times[-13, u]]], Times[4, u], Times[Power[t, 2], Plus[-7, Times[13, u]]]]], Times[MB, Plus[Times[-20, q2, Plus[-1, t], t, Plus[-1, u]], Times[Power[ms, 2], Plus[4, Times[Power[t, 2], Plus[10, Times[-27, u]]], Times[-8, u], Times[t, Plus[-10, Times[27, u]]]]]]]], Power[\[Sigma]1, 3]], Times[Power[MB, 3], Plus[Times[20, Power[MB, 2], Power[Plus[1, Times[-2, t]], 2], Plus[-1, Times[2, u]]], Times[8, q2, t, Plus[-1, t, u, Times[-1, t, u]]], Times[2, Power[ms, 2], Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]], Times[MB, ms, Plus[-9, Times[18, u], Times[-8, t, Plus[-3, Times[7, u]]], Times[8, Power[t, 2], Plus[-3, Times[7, u]]]]]], Power[\[Sigma]1, 4]], Times[-2, Power[MB, 4], Plus[Times[ms, Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]]], Times[MB, Plus[-5, Times[t, Plus[14, Times[-34, u]]], Times[10, u], Times[2, Power[t, 2], Plus[-7, Times[17, u]]]]]], Power[\[Sigma]1, 5]], Times[2, Power[MB, 5], Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]], Power[\[Sigma]1, 6]]]]]
Equal[CCC[A, 3, \[Phi]4barbar, 2], Times[4, Power[u, 2], Power[Plus[1, Times[-1, \[Sigma]1]], 3], Power[Plus[-1, \[Sigma]1], -4], Plus[Times[4, Power[MB, 4], Plus[-1, t], t, Plus[-1, u]], Times[-4, Plus[Power[ms, 2], Times[-1, q2]], q2, Plus[-1, t], t, Plus[-1, u]], Times[Power[MB, 3], ms, Plus[-1, Times[t, Plus[4, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-4, Times[6, u]]]]], Times[-1, MB, ms, Plus[Power[ms, 2], q2], Plus[-1, Times[t, Plus[4, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-4, Times[6, u]]]]], Times[-2, Power[MB, 2], Plus[Times[4, q2, Plus[-1, t], t, Plus[-1, u]], Times[Power[ms, 2], Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]]]]], Times[-2, MB, Plus[Times[-2, Power[ms, 3], Plus[-1, t], t, Plus[-1, u]], Times[-1, ms, q2, Plus[1, Times[-2, t], Times[2, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[2, Power[MB, 2], ms, Plus[1, Times[-3, t], Times[3, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[Power[MB, 3], Plus[-1, Times[t, Plus[8, Times[-12, u]]], Times[2, u], Times[4, Power[t, 2], Plus[-2, Times[3, u]]]]], Times[MB, Plus[Times[-1, Power[ms, 2], Power[Plus[1, Times[-2, t]], 2], Plus[-1, Times[2, u]]], Times[q2, Plus[1, Times[Power[t, 2], Plus[8, Times[-12, u]]], Times[-2, u], Times[4, t, Plus[-2, Times[3, u]]]]]]]], \[Sigma]1], Times[Power[MB, 2], Plus[Times[6, Power[MB, 2], Power[Plus[1, Times[-2, t]], 2], Plus[-1, Times[2, u]]], Times[-2, q2, Power[Plus[1, Times[-2, t]], 2], Plus[-1, Times[2, u]]], Times[4, Power[ms, 2], t, Plus[-1, t, u, Times[-1, t, u]]], Times[MB, ms, Plus[-5, Times[10, u], Times[-6, t, Plus[-2, Times[5, u]]], Times[6, Power[t, 2], Plus[-2, Times[5, u]]]]]], Power[\[Sigma]1, 2]], Times[-2, Power[MB, 3], Plus[Times[MB, Plus[-3, Times[t, Plus[8, Times[-20, u]]], Times[6, u], Times[4, Power[t, 2], Plus[-2, Times[5, u]]]]], Times[ms, Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]]]], Power[\[Sigma]1, 3]], Times[2, Power[MB, 4], Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]], Power[\[Sigma]1, 4]]]]]
Equal[CCC[V1, 1, \[Phi]3, 0], Times[-0.125, Plus[Times[4, MB, ms, Plus[-1, t], t, u], Times[-4, Power[MB, -1], ms, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], -2]], Times[q2, Plus[3, Times[-2, Plus[3, Times[-8, t], Times[8, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], -1]]], Plus[1, Times[-1, \[Sigma]1]]]]
Equal[CCC[V1, 1, \[Phi]3, 1], Times[-0.25, u, Plus[Times[Plus[Power[ms, 2], Times[-1, q2]], Plus[-3, Times[2, Plus[3, Times[-8, t], Times[8, Power[t, 2]]], u]]], Times[8, MB, ms, Plus[-1, t], t, u, Plus[-1, \[Sigma]1]], Times[-1, Power[MB, 2], Plus[-3, Times[2, Plus[3, Times[-8, t], Times[8, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], 2]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2]]]
Equal[CCC[V1, 1, \[Phi]3, 2], Times[0.5, Power[MB, 2], Power[u, 2], Plus[-3, Times[2, Plus[3, Times[-8, t], Times[8, Power[t, 2]]], u]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -1]]]
Equal[CCC[V1, 2, \[Phi]3, 0], 0]
Equal[CCC[V1, 2, \[Phi]3, 1], 0]
Equal[CCC[V1, 2, \[Phi]3, 2], 0]
Equal[CCC[V1, 3, \[Phi]3, 0], 0]
Equal[CCC[V1, 3, \[Phi]3, 1], 0]
Equal[CCC[V1, 3, \[Phi]3, 2], 0]
Equal[CCC[V1, 1, \[Phi]4, 0], Times[-0.125, Plus[q2, Times[q2, Plus[-2, Times[4, t], Times[-4, Power[t, 2]]], u], Times[4, Plus[-1, t], t, u, Plus[Times[-1, Power[ms, 2]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -1]]]
Equal[CCC[V1, 1, \[Phi]4, 1], Times[-0.25, u, Plus[Times[Power[MB, 2], Plus[1, Times[Plus[-2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], -2]]], Plus[1, Times[-1, \[Sigma]1]]]]
Equal[CCC[V1, 1, \[Phi]4, 2], Times[-0.5, Power[MB, 2], Plus[1, Times[-2, u]], Power[u, 2], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -1]]]
Equal[CCC[V1, 2, \[Phi]4, 0], 0]
Equal[CCC[V1, 2, \[Phi]4, 1], 0]
Equal[CCC[V1, 2, \[Phi]4, 2], 0]
Equal[CCC[V1, 3, \[Phi]4, 0], 0]
Equal[CCC[V1, 3, \[Phi]4, 1], 0]
Equal[CCC[V1, 3, \[Phi]4, 2], 0]
Equal[CCC[V1, 1, \[Phi]3bar, 0], Times[-0.125, Power[MB, -1], Plus[Times[q2, Plus[-1, Times[2, Power[Plus[1, Times[-2, t]], 2], u]]], Times[4, Plus[-1, t], t, u, Plus[Times[-1, Power[ms, 2]], Times[2, MB, ms, Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2]]]
Equal[CCC[V1, 1, \[Phi]3bar, 1], Times[-0.5, Power[MB, -1], u, Plus[Times[Power[ms, 2], Plus[1, Times[Plus[-2, Times[4, t], Times[-4, Power[t, 2]]], u]]], Times[q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[4, Power[MB, 2], Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 2]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V1, 1, \[Phi]3bar, 2], Times[-0.5, MB, Power[u, 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2]]]
Equal[CCC[V1, 2, \[Phi]3bar, 0], Times[-1, Plus[Times[Power[MB, 2], ms, Plus[-1, t], t, u], Times[-0.125, Power[MB, -1], Plus[Power[ms, 2], Times[-1, q2]], q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], -3]], Times[-1, Power[ms, 3], Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], -2]], Times[-0.125, MB, q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], -1]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2]]]
Equal[CCC[V1, 2, \[Phi]3bar, 1], Times[-0.25, Power[MB, -1], u, Plus[Times[-1, Power[MB, 4], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[Power[Plus[Power[ms, 2], Times[-1, q2]], 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], -4]], Times[16, Power[MB, 3], ms, Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], -1]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2]]]
Equal[CCC[V1, 2, \[Phi]3bar, 2], Times[0.5, MB, Power[u, 2], Plus[Times[Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[-8, MB, ms, Plus[-1, t], t, u, Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], 2]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V1, 3, \[Phi]3bar, 0], 0]
Equal[CCC[V1, 3, \[Phi]3bar, 1], 0]
Equal[CCC[V1, 3, \[Phi]3bar, 2], 0]
Equal[CCC[V1, 1, \[Phi]4bar, 0], Times[-0.125, Power[MB, -1], Plus[Times[q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[4, MB, Plus[-1, t], t, u, Plus[Times[-1, ms], Times[MB, Plus[-1, \[Sigma]1]]], Plus[-1, \[Sigma]1]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2]]]
Equal[CCC[V1, 1, \[Phi]4bar, 1], Times[-0.5, Power[MB, -1], u, Plus[Times[-1, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[2, MB, ms, Plus[-1, Times[Plus[2, Times[-5, t], Times[5, Power[t, 2]]], u]], Plus[-1, \[Sigma]1]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V1, 1, \[Phi]4bar, 2], Times[-0.5, MB, Power[u, 2], Plus[-1, Times[2, u]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2]]]
Equal[CCC[V1, 2, \[Phi]4bar, 0], Times[-0.125, Plus[Times[-4, Power[MB, 2], ms, Plus[-1, t], t, u], Times[-1, Power[MB, -1], Plus[Power[ms, 2], Times[-1, q2]], q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], -3]], Times[4, ms, Plus[Times[Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-1, Times[Plus[2, Times[-5, t], Times[5, Power[t, 2]]], u]]]], Power[Plus[-1, \[Sigma]1], -2]], Times[-1, MB, Plus[Times[4, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-1, Times[2, Power[Plus[1, Times[-2, t]], 2], u]]]], Power[Plus[-1, \[Sigma]1], -1]], Times[4, Power[MB, 3], Plus[-1, t], t, u, Plus[-1, \[Sigma]1]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2]]]
Equal[CCC[V1, 2, \[Phi]4bar, 1], Times[-0.25, Power[MB, -1], u, Plus[Times[Power[Plus[Power[ms, 2], Times[-1, q2]], 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[-4, MB, ms, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[Plus[2, Times[-5, t], Times[5, Power[t, 2]]], u]], Plus[-1, \[Sigma]1]], Times[-8, Power[MB, 2], q2, Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 2]], Times[4, Power[MB, 3], ms, Plus[-1, Times[Plus[2, Times[-3, t], Times[3, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], 3]], Times[Power[MB, 4], Plus[1, Times[Plus[-2, Times[-4, t], Times[4, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], 4]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -4]]]
Equal[CCC[V1, 2, \[Phi]4bar, 2], Times[0.5, MB, Power[u, 2], Plus[Times[Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[2, u]]], Times[-4, MB, ms, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Plus[-1, Times[2, u]], Power[Plus[-1, \[Sigma]1], 2]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V1, 3, \[Phi]4bar, 0], 0]
Equal[CCC[V1, 3, \[Phi]4bar, 1], 0]
Equal[CCC[V1, 3, \[Phi]4bar, 2], 0]
Equal[CCC[V1, 1, \[Psi]4bar, 0], Times[-0.25, Power[MB, -1], Plus[q2, Times[q2, Plus[-2, Times[6, t], Times[-6, Power[t, 2]]], u], Times[-2, Plus[-1, t], t, u, Plus[Times[-1, Power[ms, 2]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2]]]
Equal[CCC[V1, 1, \[Psi]4bar, 1], Times[-1, Power[MB, -1], u, Plus[Times[Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[-1, MB, ms, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Plus[-1, \[Sigma]1]], Times[-2, Power[MB, 2], Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 2]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V1, 1, \[Psi]4bar, 2], Times[-1, MB, Power[u, 2], Plus[1, Times[Plus[-2, Times[4, t], Times[-4, Power[t, 2]]], u]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2]]]
Equal[CCC[V1, 2, \[Psi]4bar, 0], Times[-0.25, Power[MB, -1], q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Plus[Power[ms, 2], Times[-1, q2], Times[-2, MB, ms, Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V1, 2, \[Psi]4bar, 1], Times[-0.5, Power[MB, -1], u, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Plus[Times[-1, Power[ms, 2]], q2, Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]], Plus[Power[ms, 2], Times[-1, q2], Times[-2, MB, ms, Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -4]]]
Equal[CCC[V1, 2, \[Psi]4bar, 2], Times[-1, MB, Power[u, 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Plus[Power[ms, 2], Times[-1, q2], Times[-2, MB, ms, Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V1, 3, \[Psi]4bar, 0], 0]
Equal[CCC[V1, 3, \[Psi]4bar, 1], 0]
Equal[CCC[V1, 3, \[Psi]4bar, 2], 0]
Equal[CCC[V1, 1, \[Chi]4bar, 0], Times[-0.5, Power[MB, -1], Plus[-1, t], t, u, Plus[Times[-1, Power[ms, 2]], q2, Times[2, MB, ms, Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2]]]
Equal[CCC[V1, 1, \[Chi]4bar, 1], Times[-0.5, u, Plus[ms, Times[ms, Plus[-2, Times[4, t], Times[-4, Power[t, 2]]], u], Times[4, MB, Plus[-1, t], t, u, Plus[-1, \[Sigma]1]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2]]]
Equal[CCC[V1, 1, \[Chi]4bar, 2], 0]
Equal[CCC[V1, 2, \[Chi]4bar, 0], Times[-0.25, ms, Plus[q2, Times[q2, Plus[-2, Times[4, t], Times[-4, Power[t, 2]]], u], Times[4, Plus[-1, t], t, u, Plus[Times[-1, Power[ms, 2]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -2]]]
Equal[CCC[V1, 2, \[Chi]4bar, 1], Times[-0.5, ms, u, Plus[Times[Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[Power[MB, 2], Plus[1, Times[Plus[-2, Times[-4, t], Times[4, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], 2]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V1, 2, \[Chi]4bar, 2], Times[-1, Power[MB, 2], ms, Plus[1, Times[-2, u]], Power[u, 2], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -2]]]
Equal[CCC[V1, 3, \[Chi]4bar, 0], 0]
Equal[CCC[V1, 3, \[Chi]4bar, 1], 0]
Equal[CCC[V1, 3, \[Chi]4bar, 2], 0]
Equal[CCC[V1, 1, \[Phi]3barbar, 0], Times[-1, Plus[-1, t], t, u, Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -1]]]
Equal[CCC[V1, 1, \[Phi]3barbar, 1], 0]
Equal[CCC[V1, 1, \[Phi]3barbar, 2], 0]
Equal[CCC[V1, 2, \[Phi]3barbar, 0], Times[-1, MB, Plus[-1, t], t, u, Plus[ms, Times[MB, Plus[-1, \[Sigma]1]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -1]]]
Equal[CCC[V1, 2, \[Phi]3barbar, 1], Times[-2, Plus[-1, t], t, Power[u, 2], Plus[Power[ms, 2], Times[2, Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V1, 2, \[Phi]3barbar, 2], Times[-4, MB, Plus[-1, t], t, Power[u, 3], Plus[Times[-1, ms], Times[MB, Plus[-1, \[Sigma]1]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V1, 3, \[Phi]3barbar, 0], Times[-1, ms, Plus[-1, t], t, u, Plus[Times[-1, ms], Times[MB, Plus[-1, \[Sigma]1]]], Plus[Power[ms, 2], Times[-1, q2], Times[2, MB, ms, Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]], Power[Plus[1, Times[-1, \[Sigma]1]], 3], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V1, 3, \[Phi]3barbar, 1], Times[-2, ms, Plus[-1, t], t, Power[u, 2], Plus[Times[-1, ms], Times[2, MB, Plus[-1, \[Sigma]1]]], Plus[Power[ms, 2], Times[-1, q2], Times[2, MB, ms, Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]], Power[Plus[1, Times[-1, \[Sigma]1]], 3], Power[Plus[-1, \[Sigma]1], -4]]]
Equal[CCC[V1, 3, \[Phi]3barbar, 2], Times[-4, MB, ms, Plus[-1, t], t, Power[u, 3], Plus[Power[ms, 2], Times[-1, q2], Times[2, MB, ms, Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]], Power[Plus[1, Times[-1, \[Sigma]1]], 3], Power[Plus[-1, \[Sigma]1], -4]]]
Equal[CCC[V1, 1, \[Phi]4barbar, 0], Times[-0.5, Power[MB, -1], ms, Plus[-1, t], t, u, Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2]]]
Equal[CCC[V1, 1, \[Phi]4barbar, 1], Times[Power[MB, -1], u, Plus[Times[ms, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[MB, Plus[-1, Times[Plus[2, Times[-6, t], Times[6, Power[t, 2]]], u]], Plus[-1, \[Sigma]1]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V1, 1, \[Phi]4barbar, 2], 0]
Equal[CCC[V1, 2, \[Phi]4barbar, 0], Times[0.5, Power[MB, -1], Plus[Times[-1, ms, Plus[q2, Times[-1, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-2, Times[3, t], Times[-3, Power[t, 2]]], u]]], Times[MB, Plus[Times[2, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-1, Times[Plus[2, Times[-6, t], Times[6, Power[t, 2]]], u]]]], Plus[-1, \[Sigma]1]], Times[Power[MB, 2], ms, Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 2]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V1, 2, \[Phi]4barbar, 1], Times[-1, Power[MB, -1], u, Plus[Times[2, ms, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[-1, MB, Plus[Times[Power[ms, 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[q2, Plus[-1, Times[Plus[2, Times[-6, t], Times[6, Power[t, 2]]], u]]]], Plus[-1, \[Sigma]1]], Times[2, Power[MB, 2], ms, Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 2]], Times[-1, Power[MB, 3], Plus[-1, Times[Plus[2, Times[-6, t], Times[6, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], 3]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -4]]]
Equal[CCC[V1, 2, \[Phi]4barbar, 2], Times[2, MB, Power[u, 2], Plus[Times[ms, Plus[-1, Times[2, Plus[1, Times[-1, t], Power[t, 2]], u]]], Times[MB, Plus[-1, Times[Plus[2, Times[-6, t], Times[6, Power[t, 2]]], u]], Plus[-1, \[Sigma]1]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V1, 3, \[Phi]4barbar, 0], Times[-0.5, Power[MB, -1], ms, Plus[Times[Plus[Power[ms, 2], Times[-1, q2]], q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[-2, MB, ms, Plus[Times[-1, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-1, Times[Plus[2, Times[-5, t], Times[5, Power[t, 2]]], u]]]], Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Plus[Times[2, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-1, Times[Plus[2, Times[-6, t], Times[6, Power[t, 2]]], u]]]], Power[Plus[-1, \[Sigma]1], 2]], Times[-2, Power[MB, 3], ms, Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 3]], Times[-2, Power[MB, 4], Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 4]]], Power[Plus[1, Times[-1, \[Sigma]1]], 3], Power[Plus[-1, \[Sigma]1], -4]]]
Equal[CCC[V1, 3, \[Phi]4barbar, 1], Times[-1, Power[MB, -1], ms, u, Plus[Times[-1, Power[Plus[Power[ms, 2], Times[-1, q2]], 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[2, MB, ms, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[Plus[2, Times[-5, t], Times[5, Power[t, 2]]], u]], Plus[-1, \[Sigma]1]], Times[4, Power[MB, 2], q2, Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 2]], Times[-2, Power[MB, 3], ms, Plus[-1, Times[Plus[2, Times[-7, t], Times[7, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], 3]], Times[Power[MB, 4], Plus[-1, Times[2, u]], Power[Plus[-1, \[Sigma]1], 4]]], Power[Plus[1, Times[-1, \[Sigma]1]], 3], Power[Plus[-1, \[Sigma]1], -5]]]
Equal[CCC[V1, 3, \[Phi]4barbar, 2], Times[-2, MB, ms, Power[u, 2], Plus[Times[Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[2, Plus[1, Times[-1, t], Power[t, 2]], u]]], Times[-2, MB, ms, Plus[-1, Times[Plus[2, Times[-6, t], Times[6, Power[t, 2]]], u]], Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Plus[-1, Times[2, Plus[1, Times[-1, t], Power[t, 2]], u]], Power[Plus[-1, \[Sigma]1], 2]]], Power[Plus[1, Times[-1, \[Sigma]1]], 3], Power[Plus[-1, \[Sigma]1], -4]]]
Equal[CCC[V2, 1, \[Phi]3, 0], Times[-0.0625, Power[MB, -1], Plus[Times[-4, ms, Power[Plus[Power[ms, 2], Times[-1, q2]], 2], Plus[-1, t], t, u], Times[MB, Plus[Power[ms, 2], Times[-1, q2]], q2, Plus[-3, Times[2, Plus[3, Times[-8, t], Times[8, Power[t, 2]]], u]], Plus[-1, \[Sigma]1]], Times[2, Power[MB, 2], ms, Plus[Times[4, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]]], Power[Plus[-1, \[Sigma]1], 2]], Times[Power[MB, 3], q2, Plus[-3, Times[2, Plus[3, Times[-8, t], Times[8, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], 3]], Times[-4, Power[MB, 4], ms, Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 4]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V2, 1, \[Phi]3, 1], Times[-0.125, u, Plus[Times[-1, Power[ms, 2]], q2, Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]], Plus[Times[Plus[Power[ms, 2], Times[-1, q2]], Plus[-3, Times[2, Plus[3, Times[-8, t], Times[8, Power[t, 2]]], u]]], Times[2, MB, ms, Plus[-1, Times[2, u]], Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Plus[-3, Times[2, Plus[3, Times[-8, t], Times[8, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], 2]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V2, 1, \[Phi]3, 2], Times[-0.25, Power[MB, 2], Power[u, 2], Plus[Times[Plus[Power[ms, 2], Times[-1, q2]], Plus[-3, Times[2, Plus[3, Times[-8, t], Times[8, Power[t, 2]]], u]]], Times[2, MB, ms, Plus[-1, Times[2, u]], Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Plus[-3, Times[2, Plus[3, Times[-8, t], Times[8, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], 2]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2]]]
Equal[CCC[V2, 2, \[Phi]3, 0], 0]
Equal[CCC[V2, 2, \[Phi]3, 1], 0]
Equal[CCC[V2, 2, \[Phi]3, 2], 0]
Equal[CCC[V2, 3, \[Phi]3, 0], 0]
Equal[CCC[V2, 3, \[Phi]3, 1], 0]
Equal[CCC[V2, 3, \[Phi]3, 2], 0]
Equal[CCC[V2, 1, \[Phi]4, 0], Times[0.0625, Plus[Times[Plus[Power[ms, 2], Times[-1, q2]], Plus[q2, Times[4, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-2, Times[4, t], Times[-4, Power[t, 2]]], u]]], Times[-2, MB, ms, q2, Plus[-3, Times[2, Plus[3, Times[-8, t], Times[8, Power[t, 2]]], u]], Plus[-1, \[Sigma]1]], Times[-1, Power[MB, 2], Plus[Times[8, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-1, Times[2, Power[Plus[1, Times[-2, t]], 2], u]]]], Power[Plus[-1, \[Sigma]1], 2]], Times[4, Power[MB, 4], Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 4]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2]]]
Equal[CCC[V2, 1, \[Phi]4, 1], Times[0.125, u, Plus[Times[Power[Plus[Power[ms, 2], Times[-1, q2]], 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[2, MB, ms, Plus[Power[ms, 2], Times[-1, q2]], Plus[-3, Times[2, Plus[3, Times[-8, t], Times[8, Power[t, 2]]], u]], Plus[-1, \[Sigma]1]], Times[-8, Power[MB, 2], Plus[Power[ms, 2], q2], Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 2]], Times[-2, Power[MB, 3], ms, Plus[-3, Times[2, Plus[3, Times[-8, t], Times[8, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], 3]], Times[Power[MB, 4], Plus[1, Times[Plus[-2, Times[-4, t], Times[4, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], 4]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V2, 1, \[Phi]4, 2], Times[-0.25, Power[MB, 2], Power[u, 2], Plus[Times[Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[2, u]]], Times[2, MB, ms, Plus[-3, Times[2, Plus[3, Times[-8, t], Times[8, Power[t, 2]]], u]], Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Plus[-1, Times[2, u]], Power[Plus[-1, \[Sigma]1], 2]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2]]]
Equal[CCC[V2, 2, \[Phi]4, 0], 0]
Equal[CCC[V2, 2, \[Phi]4, 1], 0]
Equal[CCC[V2, 2, \[Phi]4, 2], 0]
Equal[CCC[V2, 3, \[Phi]4, 0], 0]
Equal[CCC[V2, 3, \[Phi]4, 1], 0]
Equal[CCC[V2, 3, \[Phi]4, 2], 0]
Equal[CCC[V2, 1, \[Phi]3bar, 0], Times[-0.125, Power[MB, -1], Plus[Times[Plus[Power[ms, 2], Times[-1, q2]], Plus[q2, Times[2, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-2, Times[6, t], Times[-6, Power[t, 2]]], u]]], Times[-1, MB, ms, Plus[Times[-8, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-1, Times[2, Power[Plus[1, Times[-2, t]], 2], u]]]], Plus[-1, \[Sigma]1]], Times[-4, Power[MB, 2], Power[ms, 2], Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 2]], Times[-8, Power[MB, 3], ms, Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 3]], Times[2, Power[MB, 4], Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 4]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V2, 1, \[Phi]3bar, 1], Times[-0.125, Power[MB, -1], u, Plus[Times[3, Power[Plus[Power[ms, 2], Times[-1, q2]], 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[4, MB, ms, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Plus[-1, \[Sigma]1]], Times[8, Power[MB, 2], Plus[Times[q2, Plus[-1, t], t, u], Times[Power[ms, 2], Plus[-1, Times[Plus[2, Times[-5, t], Times[5, Power[t, 2]]], u]]]], Power[Plus[-1, \[Sigma]1], 2]], Times[-16, Power[MB, 3], ms, Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 3]], Times[Power[MB, 4], Plus[-1, Times[2, Plus[1, Times[-6, t], Times[6, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], 4]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -4]]]
Equal[CCC[V2, 1, \[Phi]3bar, 2], Times[-0.5, MB, Power[u, 2], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[-1, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[4, Power[MB, 2], Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 2]], Times[MB, ms, Plus[-1, Times[2, u], \[Sigma]1, Times[-2, u, \[Sigma]1]]]]]]
Equal[CCC[V2, 2, \[Phi]3bar, 0], Times[-0.0625, Power[MB, -1], Plus[Times[Power[Plus[Power[ms, 2], Times[-1, q2]], 2], q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[-2, MB, ms, Plus[Power[ms, 2], Times[-1, q2]], Plus[q2, Times[4, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-2, Times[4, t], Times[-4, Power[t, 2]]], u]], Plus[-1, \[Sigma]1]], Times[2, Power[MB, 2], q2, Plus[q2, Times[q2, Plus[-2, Times[4, t], Times[-4, Power[t, 2]]], u], Times[Power[ms, 2], Plus[-5, Times[2, Plus[5, Times[-14, t], Times[14, Power[t, 2]]], u]]]], Power[Plus[-1, \[Sigma]1], 2]], Times[2, Power[MB, 3], ms, Plus[Times[8, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-1, Times[2, Power[Plus[1, Times[-2, t]], 2], u]]]], Power[Plus[-1, \[Sigma]1], 3]], Times[Power[MB, 4], q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], 4]], Times[-8, Power[MB, 5], ms, Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 5]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -4]]]
Equal[CCC[V2, 2, \[Phi]3bar, 1], Times[-0.125, Power[MB, -1], u, Plus[Times[-1, Power[Plus[Power[ms, 2], Times[-1, q2]], 3], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[-2, MB, ms, Power[Plus[Power[ms, 2], Times[-1, q2]], 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Plus[-1, \[Sigma]1]], Times[-1, Power[MB, 2], Plus[Power[ms, 2], Times[-1, q2]], Plus[q2, Times[q2, Plus[-2, Times[4, t], Times[-4, Power[t, 2]]], u], Times[Power[ms, 2], Plus[-9, Times[2, Plus[9, Times[-26, t], Times[26, Power[t, 2]]], u]]]], Power[Plus[-1, \[Sigma]1], 2]], Times[16, Power[MB, 3], ms, Plus[Power[ms, 2], q2], Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 3]], Times[Power[MB, 4], Plus[q2, Times[q2, Plus[-2, Times[4, t], Times[-4, Power[t, 2]]], u], Times[Power[ms, 2], Plus[-9, Times[2, Plus[9, Times[-26, t], Times[26, Power[t, 2]]], u]]]], Power[Plus[-1, \[Sigma]1], 4]], Times[-2, Power[MB, 5], ms, Plus[1, Times[Plus[-2, Times[-4, t], Times[4, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], 5]], Times[Power[MB, 6], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], 6]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -5]]]
Equal[CCC[V2, 2, \[Phi]3bar, 2], Times[-0.25, MB, Power[u, 2], Plus[Times[Power[Plus[Power[ms, 2], Times[-1, q2]], 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[2, MB, ms, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[2, u]], Plus[-1, \[Sigma]1]], Times[2, Power[MB, 2], Plus[q2, Times[q2, Plus[-2, Times[4, t], Times[-4, Power[t, 2]]], u], Times[Power[ms, 2], Plus[-5, Times[2, Plus[5, Times[-14, t], Times[14, Power[t, 2]]], u]]]], Power[Plus[-1, \[Sigma]1], 2]], Times[2, Power[MB, 3], ms, Plus[-1, Times[2, u]], Power[Plus[-1, \[Sigma]1], 3]], Times[Power[MB, 4], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], 4]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -4]]]
Equal[CCC[V2, 3, \[Phi]3bar, 0], 0]
Equal[CCC[V2, 3, \[Phi]3bar, 1], 0]
Equal[CCC[V2, 3, \[Phi]3bar, 2], 0]
Equal[CCC[V2, 1, \[Phi]4bar, 0], Times[0.125, Power[MB, -1], Plus[Times[Plus[Power[ms, 2], Times[-1, q2]], q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[MB, ms, Plus[Times[4, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]]], Plus[-1, \[Sigma]1]], Times[-4, Power[MB, 2], Power[ms, 2], Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 2]], Times[-4, Power[MB, 3], ms, Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 3]], Times[4, Power[MB, 4], Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 4]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V2, 1, \[Phi]4bar, 1], Times[0.125, Power[MB, -1], u, Plus[Times[-3, Power[Plus[Power[ms, 2], Times[-1, q2]], 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[-4, MB, ms, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[Plus[2, Times[-6, t], Times[6, Power[t, 2]]], u]], Plus[-1, \[Sigma]1]], Times[8, Power[MB, 2], Plus[Times[q2, Plus[-1, t], t, u], Times[Power[ms, 2], Plus[-1, Times[Plus[2, Times[-5, t], Times[5, Power[t, 2]]], u]]]], Power[Plus[-1, \[Sigma]1], 2]], Times[-8, Power[MB, 3], ms, Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 3]], Times[Power[MB, 4], Plus[1, Times[Plus[-2, Times[-4, t], Times[4, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], 4]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -4]]]
Equal[CCC[V2, 1, \[Phi]4bar, 2], Times[0.5, MB, Power[u, 2], Plus[Times[Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[2, u]]], Times[MB, ms, Plus[-1, Times[2, Power[Plus[1, Times[-2, t]], 2], u]], Plus[-1, \[Sigma]1]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V2, 2, \[Phi]4bar, 0], Times[0.0625, Power[MB, -1], Plus[Power[ms, 2], Times[-1, q2], Times[-2, MB, ms, Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]], Plus[Times[-1, Plus[Power[ms, 2], Times[-1, q2]], q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[-4, MB, ms, Plus[Times[Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-1, Times[Plus[2, Times[-5, t], Times[5, Power[t, 2]]], u]]]], Plus[-1, \[Sigma]1]], Times[-1, Power[MB, 2], Plus[Times[4, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-1, Times[2, Power[Plus[1, Times[-2, t]], 2], u]]]], Power[Plus[-1, \[Sigma]1], 2]], Times[4, Power[MB, 3], ms, Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 3]], Times[4, Power[MB, 4], Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 4]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -4]]]
Equal[CCC[V2, 2, \[Phi]4bar, 1], Times[0.125, Power[MB, -1], u, Plus[Power[ms, 2], Times[-1, q2], Times[-2, MB, ms, Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]], Plus[Times[Power[Plus[Power[ms, 2], Times[-1, q2]], 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[4, MB, ms, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[Plus[2, Times[-5, t], Times[5, Power[t, 2]]], u]], Plus[-1, \[Sigma]1]], Times[-8, Power[MB, 2], q2, Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 2]], Times[-4, Power[MB, 3], ms, Plus[-1, Times[Plus[2, Times[-3, t], Times[3, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], 3]], Times[Power[MB, 4], Plus[1, Times[Plus[-2, Times[-4, t], Times[4, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], 4]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -5]]]
Equal[CCC[V2, 2, \[Phi]4bar, 2], Times[-0.25, MB, Power[u, 2], Plus[Power[ms, 2], Times[-1, q2], Times[-2, MB, ms, Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]], Plus[Times[Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[2, u]]], Times[4, MB, ms, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Plus[-1, Times[2, u]], Power[Plus[-1, \[Sigma]1], 2]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -4]]]
Equal[CCC[V2, 3, \[Phi]4bar, 0], 0]
Equal[CCC[V2, 3, \[Phi]4bar, 1], 0]
Equal[CCC[V2, 3, \[Phi]4bar, 2], 0]
Equal[CCC[V2, 1, \[Psi]4bar, 0], Times[0.25, Power[MB, -1], Plus[Times[Plus[Power[ms, 2], Times[-1, q2]], Plus[q2, Times[Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-2, Times[5, t], Times[-5, Power[t, 2]]], u]]], Times[-1, Power[MB, 2], Plus[Times[2, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-1, Times[Plus[2, Times[-6, t], Times[6, Power[t, 2]]], u]]]], Power[Plus[-1, \[Sigma]1], 2]], Times[Power[MB, 4], Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 4]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V2, 1, \[Psi]4bar, 1], Times[-0.25, Power[MB, -1], u, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Plus[Times[-3, Power[Plus[Power[ms, 2], Times[-1, q2]], 2]], Times[2, Power[MB, 2], Plus[Power[ms, 2], q2], Power[Plus[-1, \[Sigma]1], 2]], Times[Power[MB, 4], Power[Plus[-1, \[Sigma]1], 4]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -4]]]
Equal[CCC[V2, 1, \[Psi]4bar, 2], Times[-1, MB, Power[u, 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Plus[Power[ms, 2], Times[-1, q2], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V2, 2, \[Psi]4bar, 0], Times[0.125, Power[MB, -1], q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Plus[Power[Plus[Power[ms, 2], Times[-1, q2]], 2], Times[-2, Power[MB, 2], Plus[Power[ms, 2], q2], Power[Plus[-1, \[Sigma]1], 2]], Times[Power[MB, 4], Power[Plus[-1, \[Sigma]1], 4]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -4]]]
Equal[CCC[V2, 2, \[Psi]4bar, 1], Times[0.25, Power[MB, -1], u, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Plus[Times[-1, Power[ms, 2]], q2, Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]], Plus[Power[Plus[Power[ms, 2], Times[-1, q2]], 2], Times[-2, Power[MB, 2], Plus[Power[ms, 2], q2], Power[Plus[-1, \[Sigma]1], 2]], Times[Power[MB, 4], Power[Plus[-1, \[Sigma]1], 4]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -5]]]
Equal[CCC[V2, 2, \[Psi]4bar, 2], Times[0.5, MB, Power[u, 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Plus[Power[Plus[Power[ms, 2], Times[-1, q2]], 2], Times[-2, Power[MB, 2], Plus[Power[ms, 2], q2], Power[Plus[-1, \[Sigma]1], 2]], Times[Power[MB, 4], Power[Plus[-1, \[Sigma]1], 4]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -4]]]
Equal[CCC[V2, 3, \[Psi]4bar, 0], 0]
Equal[CCC[V2, 3, \[Psi]4bar, 1], 0]
Equal[CCC[V2, 3, \[Psi]4bar, 2], 0]
Equal[CCC[V2, 1, \[Chi]4bar, 0], Times[-0.125, Power[MB, -1], Plus[Times[2, Power[Plus[Power[ms, 2], Times[-1, q2]], 2], Plus[-1, t], t, u], Times[MB, ms, Plus[Times[8, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[1, Times[-2, Power[Plus[1, Times[-2, t]], 2], u]]]], Plus[-1, \[Sigma]1]], Times[2, Power[MB, 2], Plus[Times[-2, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-1, Times[Plus[2, Times[-6, t], Times[6, Power[t, 2]]], u]]]], Power[Plus[-1, \[Sigma]1], 2]], Times[-8, Power[MB, 3], ms, Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 3]], Times[2, Power[MB, 4], Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 4]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V2, 1, \[Chi]4bar, 1], Times[-0.5, u, Plus[Times[ms, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[MB, Plus[Times[q2, Plus[-1, Times[2, Power[Plus[1, Times[-2, t]], 2], u]]], Times[Power[ms, 2], Plus[-2, Times[Plus[4, Times[-8, t], Times[8, Power[t, 2]]], u]]]], Plus[-1, \[Sigma]1]], Times[-4, Power[MB, 2], ms, Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 2]], Times[Power[MB, 3], Plus[-1, Times[2, Power[Plus[1, Times[-2, t]], 2], u]], Power[Plus[-1, \[Sigma]1], 3]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V2, 1, \[Chi]4bar, 2], Times[-0.5, Power[MB, 2], Power[u, 2], Plus[ms, Times[-2, ms, u], Times[2, MB, Plus[-1, Times[2, Power[Plus[1, Times[-2, t]], 2], u]], Plus[-1, \[Sigma]1]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2]]]
Equal[CCC[V2, 2, \[Chi]4bar, 0], Times[0.125, ms, Plus[Times[Plus[Power[ms, 2], Times[-1, q2]], Plus[q2, Times[4, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-2, Times[4, t], Times[-4, Power[t, 2]]], u]]], Times[-2, MB, ms, q2, Plus[-3, Times[2, Plus[3, Times[-8, t], Times[8, Power[t, 2]]], u]], Plus[-1, \[Sigma]1]], Times[-1, Power[MB, 2], Plus[Times[8, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-1, Times[2, Power[Plus[1, Times[-2, t]], 2], u]]]], Power[Plus[-1, \[Sigma]1], 2]], Times[4, Power[MB, 4], Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 4]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V2, 2, \[Chi]4bar, 1], Times[0.25, ms, u, Plus[Times[Power[Plus[Power[ms, 2], Times[-1, q2]], 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[2, MB, ms, Plus[Power[ms, 2], Times[-1, q2]], Plus[-3, Times[2, Plus[3, Times[-8, t], Times[8, Power[t, 2]]], u]], Plus[-1, \[Sigma]1]], Times[-8, Power[MB, 2], Plus[Power[ms, 2], q2], Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 2]], Times[-2, Power[MB, 3], ms, Plus[-3, Times[2, Plus[3, Times[-8, t], Times[8, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], 3]], Times[Power[MB, 4], Plus[1, Times[Plus[-2, Times[-4, t], Times[4, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], 4]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -4]]]
Equal[CCC[V2, 2, \[Chi]4bar, 2], Times[-0.5, Power[MB, 2], ms, Power[u, 2], Plus[Times[Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[2, u]]], Times[2, MB, ms, Plus[-3, Times[2, Plus[3, Times[-8, t], Times[8, Power[t, 2]]], u]], Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Plus[-1, Times[2, u]], Power[Plus[-1, \[Sigma]1], 2]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V2, 3, \[Chi]4bar, 0], 0]
Equal[CCC[V2, 3, \[Chi]4bar, 1], 0]
Equal[CCC[V2, 3, \[Chi]4bar, 2], 0]
Equal[CCC[V2, 1, \[Phi]3barbar, 0], Times[0.5, ms, Plus[-1, t], t, u, Plus[ms, Times[MB, Plus[-1, \[Sigma]1]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2]]]
Equal[CCC[V2, 1, \[Phi]3barbar, 1], Times[0.5, ms, u, Plus[Times[2, ms, Plus[-1, Times[Plus[2, Times[-5, t], Times[5, Power[t, 2]]], u]]], Times[MB, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Plus[-1, \[Sigma]1]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V2, 1, \[Phi]3barbar, 2], Times[2, MB, ms, Plus[-1, t], t, Power[u, 3], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V2, 2, \[Phi]3barbar, 0], Times[0.25, ms, Plus[Times[-2, ms, Plus[q2, Times[2, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-2, Times[6, t], Times[-6, Power[t, 2]]], u]]], Times[MB, Plus[Times[-4, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]]], Plus[-1, \[Sigma]1]], Times[4, Power[MB, 2], ms, Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 2]], Times[4, Power[MB, 3], Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 3]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V2, 2, \[Phi]3barbar, 1], Times[0.5, ms, u, Plus[Times[-4, ms, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[Plus[2, Times[-5, t], Times[5, Power[t, 2]]], u]]], Times[-1, MB, Plus[Times[q2, Plus[1, Times[-2, Power[Plus[1, Times[-2, t]], 2], u]]], Times[Power[ms, 2], Plus[-5, Times[2, Plus[5, Times[-12, t], Times[12, Power[t, 2]]], u]]]], Plus[-1, \[Sigma]1]], Times[4, Power[MB, 2], ms, Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 2]], Times[Power[MB, 3], Plus[-1, Times[2, Power[Plus[1, Times[-2, t]], 2], u]], Power[Plus[-1, \[Sigma]1], 3]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -4]]]
Equal[CCC[V2, 2, \[Phi]3barbar, 2], Times[-1, MB, ms, Power[u, 2], Plus[Times[4, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, t], t, u], Times[-2, MB, ms, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Plus[-1, \[Sigma]1]], Times[-1, Power[MB, 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], 2]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -4]]]
Equal[CCC[V2, 3, \[Phi]3barbar, 0], Times[0.5, ms, Plus[Power[ms, 2], Times[-1, q2], Times[2, MB, ms, Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]], Power[Plus[1, Times[-1, \[Sigma]1]], 3], Power[Plus[-1, \[Sigma]1], -4], Plus[Times[Power[ms, 3], Plus[-1, t], t, u], Times[ms, Plus[q2, Times[q2, Plus[-2, Times[5, t], Times[-5, Power[t, 2]]], u], Times[-1, Power[MB, 2], Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 2]]]], Times[MB, Plus[-1, t], t, u, Plus[Times[-1, q2], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]], Plus[-1, \[Sigma]1]], Times[MB, Power[ms, 2], t, u, Plus[-1, t, \[Sigma]1, Times[-1, t, \[Sigma]1]]]]]]
Equal[CCC[V2, 3, \[Phi]3barbar, 1], Times[ms, u, Plus[Power[ms, 2], Times[-1, q2], Times[2, MB, ms, Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]], Plus[Times[ms, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[Plus[2, Times[-5, t], Times[5, Power[t, 2]]], u]]], Times[-2, MB, q2, Plus[-1, t], t, u, Plus[-1, \[Sigma]1]], Times[-1, Power[MB, 2], ms, Plus[-1, Times[Plus[2, Times[-7, t], Times[7, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], 2]], Times[2, Power[MB, 3], Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 3]]], Power[Plus[1, Times[-1, \[Sigma]1]], 3], Power[Plus[-1, \[Sigma]1], -5]]]
Equal[CCC[V2, 3, \[Phi]3barbar, 2], Times[2, MB, ms, Power[u, 2], Plus[Power[ms, 2], Times[-1, q2], Times[2, MB, ms, Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]], Plus[Times[Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, t], t, u], Times[-1, MB, ms, Plus[-1, Times[Plus[2, Times[-6, t], Times[6, Power[t, 2]]], u]], Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 2]]], Power[Plus[1, Times[-1, \[Sigma]1]], 3], Power[Plus[-1, \[Sigma]1], -5]]]
Equal[CCC[V2, 1, \[Phi]4barbar, 0], Times[-0.25, Power[MB, -1], ms, Plus[q2, Times[q2, Plus[-2, Times[6, t], Times[-6, Power[t, 2]]], u], Times[2, ms, Plus[-1, t], t, u, Plus[ms, Times[MB, Plus[-1, \[Sigma]1]]]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V2, 1, \[Phi]4barbar, 1], Times[-0.5, Power[MB, -1], ms, u, Plus[Times[3, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[2, MB, ms, Plus[-1, Times[Plus[2, Times[-5, t], Times[5, Power[t, 2]]], u]], Plus[-1, \[Sigma]1]]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -4]]]
Equal[CCC[V2, 1, \[Phi]4barbar, 2], Times[MB, ms, Power[u, 2], Plus[-1, Times[2, Plus[1, Times[-1, t], Power[t, 2]], u]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3]]]
Equal[CCC[V2, 2, \[Phi]4barbar, 0], Times[0.25, Power[MB, -1], ms, Plus[Times[Plus[Power[ms, 2], Times[-1, q2]], Plus[Times[Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[2, Times[Plus[-4, Times[9, t], Times[-9, Power[t, 2]]], u]]]]], Times[-2, MB, ms, Plus[Times[-2, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-1, Times[Plus[2, Times[-6, t], Times[6, Power[t, 2]]], u]]]], Plus[-1, \[Sigma]1]], Times[-1, Power[MB, 2], Plus[Times[-2, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-1, Times[Plus[2, Times[-6, t], Times[6, Power[t, 2]]], u]]]], Power[Plus[-1, \[Sigma]1], 2]], Times[-4, Power[MB, 3], ms, Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 3]], Times[-3, Power[MB, 4], Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 4]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -4]]]
Equal[CCC[V2, 2, \[Phi]4barbar, 1], Times[0.5, Power[MB, -1], ms, u, Plus[Times[3, Power[Plus[Power[ms, 2], Times[-1, q2]], 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[4, MB, ms, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[Plus[2, Times[-5, t], Times[5, Power[t, 2]]], u]], Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[2, Power[Plus[1, Times[-2, t]], 2], u]], Power[Plus[-1, \[Sigma]1], 2]], Times[-4, Power[MB, 3], ms, Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 3]], Times[-4, Power[MB, 4], Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 4]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -5]]]
Equal[CCC[V2, 2, \[Phi]4barbar, 2], Times[-1, MB, ms, Power[u, 2], Plus[Times[2, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[2, Plus[1, Times[-1, t], Power[t, 2]], u]]], Times[2, MB, ms, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Power[Plus[-1, \[Sigma]1], 2]]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -4]]]
Equal[CCC[V2, 3, \[Phi]4barbar, 0], Times[-0.25, Power[MB, -1], ms, Plus[Power[ms, 2], Times[-1, q2], Times[2, MB, ms, Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]], Plus[Times[-1, Plus[Power[ms, 2], Times[-1, q2]], q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[2, MB, ms, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, t], t, u, Plus[-1, \[Sigma]1]], Times[-1, Power[MB, 2], Plus[Times[2, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-1, Times[Plus[2, Times[-6, t], Times[6, Power[t, 2]]], u]]]], Power[Plus[-1, \[Sigma]1], 2]], Times[-2, Power[MB, 3], ms, Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 3]], Times[2, Power[MB, 4], Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 4]]], Power[Plus[1, Times[-1, \[Sigma]1]], 3], Power[Plus[-1, \[Sigma]1], -5]]]
Equal[CCC[V2, 3, \[Phi]4barbar, 1], Times[0.5, Power[MB, -1], ms, u, Plus[Power[ms, 2], Times[-1, q2], Times[2, MB, ms, Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]], Plus[Times[-1, Power[Plus[Power[ms, 2], Times[-1, q2]], 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[-2, MB, ms, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, t], t, u, Plus[-1, \[Sigma]1]], Times[4, Power[MB, 2], q2, Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 2]], Times[6, Power[MB, 3], ms, Plus[-1, t], t, u, Power[Plus[-1, \[Sigma]1], 3]], Times[Power[MB, 4], Plus[-1, Times[2, u]], Power[Plus[-1, \[Sigma]1], 4]]], Power[Plus[1, Times[-1, \[Sigma]1]], 3], Power[Plus[-1, \[Sigma]1], -6]]]
Equal[CCC[V2, 3, \[Phi]4barbar, 2], Times[MB, ms, Power[u, 2], Plus[Power[ms, 2], Times[-1, q2], Times[2, MB, ms, Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Power[Plus[-1, \[Sigma]1], 2]]], Plus[Times[Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[2, Plus[1, Times[-1, t], Power[t, 2]], u]]], Times[4, MB, ms, Plus[-1, t], t, u, Plus[-1, \[Sigma]1]], Times[Power[MB, 2], Plus[-1, Times[2, Plus[1, Times[-1, t], Power[t, 2]], u]], Power[Plus[-1, \[Sigma]1], 2]]], Power[Plus[1, Times[-1, \[Sigma]1]], 3], Power[Plus[-1, \[Sigma]1], -5]]]
Equal[CCC[V23, 1, \[Phi]3, 0], Times[-0.25, Power[MB, -1], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2], Plus[Times[-2, ms, Plus[Times[Plus[-1, t], t, Plus[Power[MB, 2], Times[-2, Power[ms, 2]], Times[MB, ms, Plus[3, Times[-2, u]]]]], Times[q2, Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]]]], Times[Plus[Times[6, Power[MB, 2], ms, Plus[-1, t], t], Times[2, Power[MB, 3], Plus[-1, t], t, Plus[-3, Times[2, u]]], Times[2, ms, q2, Plus[1, Times[Plus[-2, Times[6, t], Times[-6, Power[t, 2]]], u]]], Times[MB, Plus[Times[-2, Power[ms, 2], Plus[-1, t], t, Plus[-3, Times[2, u]]], Times[q2, Plus[-3, Times[2, Plus[3, Times[-8, t], Times[8, Power[t, 2]]], u]]]]]], \[Sigma]1], Times[MB, Plus[Times[q2, Plus[3, Times[-2, Plus[3, Times[-8, t], Times[8, Power[t, 2]]], u]]], Times[-4, MB, Plus[-1, t], t, Plus[ms, Times[MB, Plus[-3, Times[2, u]]]]]], Power[\[Sigma]1, 2]], Times[2, Power[MB, 3], Plus[-1, t], t, Plus[-3, Times[2, u]], Power[\[Sigma]1, 3]]]]]
Equal[CCC[V23, 1, \[Phi]3, 1], Times[0.5, Power[MB, -1], u, Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2], Plus[Times[-2, ms, Plus[Times[-1, MB, ms, Plus[-1, t], t, Plus[-3, Times[2, u]]], Times[Power[MB, 2], Plus[1, Times[Power[t, 2], Plus[4, Times[-6, u]]], Times[-2, u], Times[t, Plus[-4, Times[6, u]]]]], Times[Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]]]]], Times[MB, Plus[Times[3, Power[MB, 2], Power[Plus[1, Times[-2, t]], 2], Plus[-1, Times[2, u]]], Times[-4, MB, ms, Plus[1, Times[-3, t], Times[3, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[q2, Plus[-3, Times[2, Plus[3, Times[-8, t], Times[8, Power[t, 2]]], u]]], Times[Power[ms, 2], Plus[3, Times[Power[t, 2], Plus[6, Times[-20, u]]], Times[-6, u], Times[t, Plus[-6, Times[20, u]]]]]], \[Sigma]1], Times[-2, Power[MB, 2], Plus[Times[ms, Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]], Times[MB, Plus[-3, Times[t, Plus[9, Times[-22, u]]], Times[6, u], Times[Power[t, 2], Plus[-9, Times[22, u]]]]]], Power[\[Sigma]1, 2]], Times[Power[MB, 3], Plus[-3, Times[t, Plus[6, Times[-20, u]]], Times[6, u], Times[Power[t, 2], Plus[-6, Times[20, u]]]], Power[\[Sigma]1, 3]]]]]
Equal[CCC[V23, 1, \[Phi]3, 2], Times[MB, Power[u, 2], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -1], Plus[Times[2, ms, Plus[1, Times[-3, t], Times[3, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[MB, Plus[-3, Times[t, Plus[6, Times[-20, u]]], Times[6, u], Times[Power[t, 2], Plus[-6, Times[20, u]]]], \[Sigma]1]]]]
Equal[CCC[V23, 2, \[Phi]3, 0], 0]
Equal[CCC[V23, 2, \[Phi]3, 1], 0]
Equal[CCC[V23, 2, \[Phi]3, 2], 0]
Equal[CCC[V23, 3, \[Phi]3, 0], 0]
Equal[CCC[V23, 3, \[Phi]3, 1], 0]
Equal[CCC[V23, 3, \[Phi]3, 2], 0]
Equal[CCC[V23, 1, \[Phi]4, 0], Times[0.25, Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2], Plus[Times[2, ms, Plus[-1, t], t, Plus[ms, Times[MB, Plus[-3, Times[2, u]]]]], Times[Plus[Times[q2, Power[Plus[1, Times[-2, t]], 2], Plus[-1, Times[2, u]]], Times[2, Plus[-1, t], t, Plus[Times[Power[ms, 2], Plus[1, Times[-2, u]]], Times[MB, ms, Plus[3, Times[-2, u]]], Times[Power[MB, 2], Plus[-1, Times[2, u]]]]]], \[Sigma]1], Times[Plus[q2, Times[q2, Plus[-2, Times[4, t], Times[-4, Power[t, 2]]], u], Times[4, Power[MB, 2], t, Plus[-1, t, Times[2, u], Times[-2, t, u]]]], Power[\[Sigma]1, 2]], Times[2, Power[MB, 2], Plus[-1, t], t, Plus[-1, Times[2, u]], Power[\[Sigma]1, 3]]]]]
Equal[CCC[V23, 1, \[Phi]4, 1], Times[-0.5, u, Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2], Plus[Times[2, ms, Plus[-1, t], t, Plus[ms, Times[MB, Plus[-6, Times[4, u]]]]], Times[Plus[Times[-4, MB, ms, Plus[-1, t], t, Plus[-3, Times[2, u]]], Times[q2, Power[Plus[1, Times[-2, t]], 2], Plus[-1, Times[2, u]]], Times[Power[MB, 2], Plus[1, Times[-8, t], Times[8, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[Power[ms, 2], Plus[1, Times[Power[t, 2], Plus[2, Times[-8, u]]], Times[-2, u], Times[t, Plus[-2, Times[8, u]]]]]], \[Sigma]1], Times[-2, Power[MB, 2], Plus[-1, Times[t, Plus[5, Times[-12, u]]], Times[2, u], Times[Power[t, 2], Plus[-5, Times[12, u]]]], Power[\[Sigma]1, 2]], Times[Power[MB, 2], Plus[-1, Times[t, Plus[2, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[8, u]]]], Power[\[Sigma]1, 3]]]]]
Equal[CCC[V23, 1, \[Phi]4, 2], Times[-1, MB, Power[u, 2], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -1], Plus[Times[2, ms, Plus[-1, t], t, Plus[-3, Times[2, u]]], Times[MB, Plus[1, Times[-6, t], Times[6, Power[t, 2]]], Plus[-1, Times[2, u]], \[Sigma]1]]]]
Equal[CCC[V23, 2, \[Phi]4, 0], 0]
Equal[CCC[V23, 2, \[Phi]4, 1], 0]
Equal[CCC[V23, 2, \[Phi]4, 2], 0]
Equal[CCC[V23, 3, \[Phi]4, 0], 0]
Equal[CCC[V23, 3, \[Phi]4, 1], 0]
Equal[CCC[V23, 3, \[Phi]4, 2], 0]
Equal[CCC[V23, 1, \[Phi]3bar, 0], Times[-0.25, Power[MB, -1], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2], Plus[Times[2, Plus[-1, t], t, Plus[Times[-1, Power[ms, 2], Plus[1, Times[2, u]]], Times[MB, ms, Plus[3, Times[-4, \[Sigma]1]]], Times[Power[MB, 2], Plus[-1, \[Sigma]1], Plus[1, Times[-2, u], Times[Plus[-5, Times[6, u]], \[Sigma]1]]]]], Times[q2, Plus[-1, Times[u, Plus[2, Times[-4, t, Plus[1, \[Sigma]1]], Times[4, Power[t, 2], Plus[1, \[Sigma]1]]]]]]]]]
Equal[CCC[V23, 1, \[Phi]3bar, 1], Times[0.5, Power[MB, -1], u, Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[-1, q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Plus[1, \[Sigma]1]], Times[4, MB, ms, Plus[-1, \[Sigma]1], Plus[Times[Plus[-1, t], t], Times[Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]], \[Sigma]1]]], Times[Power[ms, 2], Plus[-1, Times[-2, t], Times[2, Power[t, 2]], Times[2, u], Times[Plus[-1, Times[t, Plus[2, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[8, u]]]], \[Sigma]1]]], Times[Power[MB, 2], Plus[-1, \[Sigma]1], Plus[-1, Times[t, Plus[4, Times[-12, u]]], Times[2, u], Times[4, Power[t, 2], Plus[-1, Times[3, u]]], Times[-2, Plus[-1, Times[t, Plus[2, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[8, u]]]], \[Sigma]1], Times[Plus[-5, Times[t, Plus[10, Times[-32, u]]], Times[10, u], Times[2, Power[t, 2], Plus[-5, Times[16, u]]]], Power[\[Sigma]1, 2]]]]]]]
Equal[CCC[V23, 1, \[Phi]3bar, 2], Times[-1, Power[u, 2], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2], Plus[Times[-2, ms, Plus[-1, t], t], Times[MB, Plus[-1, Times[2, u], Times[t, Plus[2, Times[-8, u], Times[-4, Plus[-2, u], \[Sigma]1]]], Times[Power[t, 2], Plus[-2, Times[8, u], Times[4, Plus[-2, u], \[Sigma]1]]]]]]]]
Equal[CCC[V23, 2, \[Phi]3bar, 0], Times[-0.25, Power[MB, -1], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[2, ms, Plus[-1, t], t, Plus[Power[MB, 3], Power[ms, 3], Times[-1, MB, Plus[Times[3, Power[ms, 2]], q2]], Times[Power[MB, 2], ms, Plus[5, Times[-4, u]]], Times[ms, q2, Plus[-1, Times[2, u]]]]], Times[Plus[Times[-12, Power[MB, 3], ms, Plus[-1, t], t], Times[-2, Power[MB, 4], Plus[-1, t], t, Plus[-5, Times[4, u]]], Times[q2, Plus[Times[Power[ms, 2], Plus[1, Times[-2, Power[Plus[1, Times[-2, t]], 2], u]]], Times[q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]]]], Times[4, MB, Plus[Times[2, Power[ms, 3], Plus[-1, t], t], Times[ms, q2, Plus[-1, Times[Plus[2, Times[-6, t], Times[6, Power[t, 2]]], u]]]]], Times[Power[MB, 2], Plus[Times[2, Power[ms, 2], Plus[-1, t], t, Plus[-9, Times[8, u]]], Times[q2, Plus[1, Times[t, Plus[10, Times[-4, u]]], Times[-2, u], Times[2, Power[t, 2], Plus[-5, Times[2, u]]]]]]]], \[Sigma]1], Times[2, MB, Plus[Times[9, Power[MB, 2], ms, Plus[-1, t], t], Times[3, Power[MB, 3], Plus[-1, t], t, Plus[-5, Times[4, u]]], Times[2, ms, q2, Plus[1, Times[Plus[-2, Times[6, t], Times[-6, Power[t, 2]]], u]]], Times[MB, Plus[Times[4, Power[ms, 2], t, Plus[-1, t, u, Times[-1, t, u]]], Times[q2, Plus[-3, Times[6, u], Times[-5, t, Plus[1, Times[2, u]]], Times[5, Power[t, 2], Plus[1, Times[2, u]]]]]]]], Power[\[Sigma]1, 2]], Times[Power[MB, 2], Plus[Times[q2, Plus[5, Times[-2, Plus[5, Times[-12, t], Times[12, Power[t, 2]]], u]]], Times[-2, MB, Plus[-1, t], t, Plus[Times[4, ms], Times[3, MB, Plus[-5, Times[4, u]]]]]], Power[\[Sigma]1, 3]], Times[2, Power[MB, 4], Plus[-1, t], t, Plus[-5, Times[4, u]], Power[\[Sigma]1, 4]]]]]
Equal[CCC[V23, 2, \[Phi]3bar, 1], Times[0.5, Power[MB, -1], u, Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -4], Plus[Times[-2, ms, Plus[-1, t], t, Plus[Times[2, Power[MB, 3]], Times[-2, MB, Plus[Power[ms, 2], q2]], Times[Power[MB, 2], ms, Plus[9, Times[-6, u]]], Times[-1, ms, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[2, u]]]]], Times[Plus[Times[Power[MB, 4], Plus[-1, Times[-20, t, Plus[-1, u]], Times[20, Power[t, 2], Plus[-1, u]], Times[2, u]]], Times[-4, Power[MB, 3], ms, Plus[-1, Times[t, Plus[7, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-7, Times[6, u]]]]], Times[-2, Power[MB, 2], Plus[-1, t], t, Plus[Times[2, q2, Plus[-5, Times[4, u]]], Times[Power[ms, 2], Plus[-17, Times[10, u]]]]], Times[4, MB, ms, Plus[Times[Power[ms, 2], Plus[1, Times[-3, t], Times[3, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[q2, Plus[1, t, Times[-2, u], Times[6, t, u], Times[-1, Power[t, 2], Plus[1, Times[6, u]]]]]]], Times[-1, Plus[Power[ms, 2], Times[-1, q2]], Plus[q2, Times[q2, Plus[-2, Times[4, t], Times[-4, Power[t, 2]]], u], Times[Power[ms, 2], Plus[-1, Times[t, Plus[2, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[8, u]]]]]]]], \[Sigma]1], Times[-2, MB, Plus[Times[2, Power[MB, 2], ms, Plus[3, Times[Power[t, 2], Plus[13, Times[-18, u]]], Times[-6, u], Times[t, Plus[-13, Times[18, u]]]]], Times[Power[MB, 3], Plus[-4, Times[t, Plus[35, Times[-46, u]]], Times[8, u], Times[Power[t, 2], Plus[-35, Times[46, u]]]]], Times[2, ms, Plus[q2, Times[q2, Plus[-2, Times[6, t], Times[-6, Power[t, 2]]], u], Times[Power[ms, 2], Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]]]]], Times[MB, Plus[Times[q2, Plus[-2, Times[Power[t, 2], Plus[15, Times[-2, u]]], Times[4, u], Times[t, Plus[-15, Times[2, u]]]]], Times[-2, Power[ms, 2], Plus[-1, Times[t, Plus[6, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-6, Times[8, u]]]]]]]], Power[\[Sigma]1, 2]], Times[2, Power[MB, 2], Plus[Times[-6, MB, ms, Plus[1, Times[-3, t], Times[3, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[-2, Power[ms, 2], Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]]], Times[q2, Plus[-2, Times[4, u], Times[-1, t, Plus[5, Times[6, u]]], Times[Power[t, 2], Plus[5, Times[6, u]]]]], Times[3, Power[MB, 2], Plus[-3, Times[t, Plus[15, Times[-26, u]]], Times[6, u], Times[Power[t, 2], Plus[-15, Times[26, u]]]]]], Power[\[Sigma]1, 3]], Times[-2, Power[MB, 3], Plus[Times[2, ms, Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]], Times[MB, Plus[-8, Times[t, Plus[25, Times[-58, u]]], Times[16, u], Times[Power[t, 2], Plus[-25, Times[58, u]]]]]], Power[\[Sigma]1, 4]], Times[Power[MB, 4], Plus[-5, Times[t, Plus[10, Times[-32, u]]], Times[10, u], Times[2, Power[t, 2], Plus[-5, Times[16, u]]]], Power[\[Sigma]1, 5]]]]]
Equal[CCC[V23, 2, \[Phi]3bar, 2], Times[Power[u, 2], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[-2, ms, Plus[-1, t], t, Plus[Power[MB, 2], Power[ms, 2], Times[-1, q2], Times[-2, MB, ms, Plus[-2, u]]]], Times[MB, Plus[Times[-4, MB, ms, Plus[1, Times[-3, t], Times[3, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[q2, Plus[1, Times[-2, u], Times[2, t, Plus[-5, Times[6, u]]], Times[-2, Power[t, 2], Plus[-5, Times[6, u]]]]], Times[Power[MB, 2], Plus[-1, Times[2, u], Times[-2, t, Plus[-5, Times[6, u]]], Times[2, Power[t, 2], Plus[-5, Times[6, u]]]]], Times[Power[ms, 2], Plus[-1, Times[t, Plus[2, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[8, u]]]]]], \[Sigma]1], Times[-2, Power[MB, 2], Plus[Times[MB, Plus[-3, Times[t, Plus[10, Times[-22, u]]], Times[6, u], Times[2, Power[t, 2], Plus[-5, Times[11, u]]]]], Times[ms, Plus[2, Times[Power[t, 2], Plus[5, Times[-12, u]]], Times[-4, u], Times[t, Plus[-5, Times[12, u]]]]]], Power[\[Sigma]1, 2]], Times[Power[MB, 3], Plus[-5, Times[t, Plus[10, Times[-32, u]]], Times[10, u], Times[2, Power[t, 2], Plus[-5, Times[16, u]]]], Power[\[Sigma]1, 3]]]]]
Equal[CCC[V23, 3, \[Phi]3bar, 0], 0]
Equal[CCC[V23, 3, \[Phi]3bar, 1], 0]
Equal[CCC[V23, 3, \[Phi]3bar, 2], 0]
Equal[CCC[V23, 1, \[Phi]4bar, 0], Times[-0.25, Power[MB, -1], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2], Plus[Times[q2, Plus[Times[-1, Power[Plus[1, Times[-2, t]], 2], Plus[-1, Times[2, u]]], Times[Plus[-2, Times[Plus[4, Times[-8, t], Times[8, Power[t, 2]]], u]], \[Sigma]1]]], Times[-2, Plus[-1, t], t, Plus[Times[Power[ms, 2], Plus[1, Times[-2, u]]], Times[MB, Plus[ms, Times[-2, ms, \[Sigma]1]]], Times[Power[MB, 2], Plus[-1, \[Sigma]1], Plus[1, Times[-2, u], Times[Plus[-5, Times[6, u]], \[Sigma]1]]]]]]]]
Equal[CCC[V23, 1, \[Phi]4bar, 1], Times[-0.5, Power[MB, -1], u, Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[Power[ms, 2], Plus[1, Times[-2, u], Times[-2, Power[t, 2], Plus[1, Times[2, u]]], Times[t, Plus[2, Times[4, u]]], Times[-1, Plus[1, Times[-2, t], Times[2, Power[t, 2]]], Plus[-1, Times[2, u]], \[Sigma]1]]], Times[q2, Plus[Times[-1, Power[Plus[1, Times[-2, t]], 2], Plus[-1, Times[2, u]]], Times[Plus[-3, Times[t, Plus[4, Times[-16, u]]], Times[6, u], Times[4, Power[t, 2], Plus[-1, Times[4, u]]]], \[Sigma]1]]], Times[2, MB, ms, Plus[-1, \[Sigma]1], Plus[Times[2, Plus[-1, t], t, Plus[-1, u]], Times[Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]], \[Sigma]1]]], Times[Power[MB, 2], Plus[-1, \[Sigma]1], Plus[Times[Plus[1, Times[-8, t], Times[8, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[-2, Plus[1, Times[-6, t], Times[6, Power[t, 2]]], Plus[-1, Times[2, u]], \[Sigma]1], Times[Plus[-5, Times[t, Plus[10, Times[-32, u]]], Times[10, u], Times[2, Power[t, 2], Plus[-5, Times[16, u]]]], Power[\[Sigma]1, 2]]]]]]]
Equal[CCC[V23, 1, \[Phi]4bar, 2], Times[-1, Power[u, 2], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2], Plus[Times[-2, ms, Plus[-1, t], t, Plus[-3, Times[2, u]]], Times[-1, MB, Plus[1, Times[-6, t], Times[6, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[MB, Plus[-2, Times[Plus[4, Times[-8, t], Times[8, Power[t, 2]]], u]], \[Sigma]1]]]]
Equal[CCC[V23, 2, \[Phi]4bar, 0], Times[0.25, Power[MB, -1], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[-2, ms, Plus[Times[MB, Power[ms, 2], Plus[-1, t], t], Times[-1, Power[ms, 3], Plus[-1, t], t], Times[MB, Plus[Power[MB, 2], Times[-1, q2]], Plus[-1, t], t, Plus[-3, Times[2, u]]], Times[Power[MB, 2], ms, Plus[-1, t], t, Plus[-1, Times[2, u]]], Times[ms, q2, Plus[1, Times[Power[t, 2], Plus[1, Times[-6, u]]], Times[-2, u], Times[t, Plus[-1, Times[6, u]]]]]]], Times[Plus[Times[8, Power[MB, 3], ms, Plus[-1, t], t, Plus[-2, u]], Times[Power[MB, 2], Plus[Times[6, Power[ms, 2], Plus[-1, t], t], Times[q2, Plus[1, Times[-6, t], Times[6, Power[t, 2]]]]], Plus[-1, Times[2, u]]], Times[-2, Power[MB, 4], Plus[-1, t], t, Plus[-3, Times[4, u]]], Times[q2, Plus[q2, Times[q2, Plus[-2, Times[4, t], Times[-4, Power[t, 2]]], u], Times[Power[ms, 2], Plus[1, Times[-2, Power[Plus[1, Times[-2, t]], 2], u]]]]], Times[MB, Plus[Times[4, Power[ms, 3], Plus[-1, t], t], Times[2, ms, q2, Plus[-1, Times[2, u], Times[-2, t, Plus[1, Times[2, u]]], Times[Power[t, 2], Plus[2, Times[4, u]]]]]]]], \[Sigma]1], Times[2, MB, Plus[Times[ms, q2], Times[ms, q2, Plus[-2, Times[6, t], Times[-6, Power[t, 2]]], u], Times[-1, Power[MB, 2], ms, Plus[-1, t], t, Plus[-7, Times[2, u]]], Times[MB, q2, Plus[-1, Times[-3, t], Times[3, Power[t, 2]], Times[2, u]]], Times[3, Power[MB, 3], Plus[-1, t], t, Plus[-3, Times[4, u]]], Times[2, MB, Power[ms, 2], t, Plus[-1, t, Times[2, u], Times[-2, t, u]]]], Power[\[Sigma]1, 2]], Times[Power[MB, 2], Plus[Times[-3, q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[-2, MB, Plus[-1, t], t, Plus[Times[2, ms], Times[3, MB, Plus[-3, Times[4, u]]]]]], Power[\[Sigma]1, 3]], Times[2, Power[MB, 4], Plus[-1, t], t, Plus[-3, Times[4, u]], Power[\[Sigma]1, 4]]]]]
Equal[CCC[V23, 2, \[Phi]4bar, 1], Times[-0.5, Power[MB, -1], u, Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -4], Plus[Times[2, ms, Plus[Times[2, MB, Plus[-1, t], t, Plus[Times[q2, Plus[3, Times[-2, u]]], Times[Power[ms, 2], Plus[-1, u]]]], Times[2, Power[MB, 3], Plus[-1, t], t, Plus[-3, Times[2, u]]], Times[Power[MB, 2], ms, Plus[1, t, Times[-2, u], Times[2, t, u], Times[-1, Power[t, 2], Plus[1, Times[2, u]]]]], Times[ms, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, t, Times[2, u], Times[-6, t, u], Times[Power[t, 2], Plus[-1, Times[6, u]]]]]]], Times[Plus[Times[Power[MB, 4], Plus[1, Times[-12, t, Plus[-1, u]], Times[12, Power[t, 2], Plus[-1, u]], Times[-2, u]]], Times[2, Power[MB, 3], ms, Plus[1, Times[-2, u], Times[4, t, Plus[-5, Times[4, u]]], Times[-4, Power[t, 2], Plus[-5, Times[4, u]]]]], Times[2, Power[MB, 2], Plus[Times[-2, q2, Plus[-1, t], t, Plus[-3, Times[4, u]]], Times[Power[ms, 2], Plus[-3, Times[-1, t], Power[t, 2], Times[6, u], Times[-10, t, u], Times[10, Power[t, 2], u]]]]], Times[2, MB, Plus[Times[ms, q2, Plus[1, Times[8, t], Times[-8, Power[t, 2]], Times[-2, u]]], Times[Power[ms, 3], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]]]], Times[-1, Plus[Power[ms, 2], Times[-1, q2]], Plus[Times[q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[Power[ms, 2], Plus[-1, Times[t, Plus[2, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[8, u]]]]]]]], \[Sigma]1], Times[-2, MB, Plus[Times[7, Power[MB, 3], Plus[-1, t], t, Plus[-3, Times[4, u]]], Times[ms, q2, Plus[1, Times[-2, u], Times[-2, Power[t, 2], Plus[1, Times[2, u]]], Times[t, Plus[2, Times[4, u]]]]], Times[Power[ms, 3], Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]]], Times[Power[MB, 2], ms, Plus[3, Times[Power[t, 2], Plus[24, Times[-26, u]]], Times[-6, u], Times[t, Plus[-24, Times[26, u]]]]], Times[MB, Plus[Times[Power[ms, 2], Plus[-1, Times[2, u], Times[-2, t, Plus[1, u]], Times[2, Power[t, 2], Plus[1, u]]]], Times[q2, Plus[-2, Times[Power[t, 2], Plus[9, Times[-4, u]]], Times[4, u], Times[t, Plus[-9, Times[4, u]]]]]]]], Power[\[Sigma]1, 2]], Times[2, Power[MB, 2], Plus[Times[q2, Plus[-2, Times[4, u], Times[-1, t, Plus[3, Times[4, u]]], Times[Power[t, 2], Plus[3, Times[4, u]]]]], Times[MB, ms, Plus[3, Times[-6, u], Times[4, t, Plus[-3, Times[5, u]]], Times[-4, Power[t, 2], Plus[-3, Times[5, u]]]]], Times[Power[ms, 2], Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]], Times[3, Power[MB, 2], Plus[-1, Times[t, Plus[9, Times[-16, u]]], Times[2, u], Times[Power[t, 2], Plus[-9, Times[16, u]]]]]], Power[\[Sigma]1, 3]], Times[-2, Power[MB, 3], Plus[Times[ms, Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]], Times[MB, Plus[-4, Times[t, Plus[15, Times[-36, u]]], Times[8, u], Times[3, Power[t, 2], Plus[-5, Times[12, u]]]]]], Power[\[Sigma]1, 4]], Times[Power[MB, 4], Plus[-3, Times[t, Plus[6, Times[-20, u]]], Times[6, u], Times[Power[t, 2], Plus[-6, Times[20, u]]]], Power[\[Sigma]1, 5]]]]]
Equal[CCC[V23, 2, \[Phi]4bar, 2], Times[-1, Power[u, 2], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[2, ms, Plus[Times[Power[MB, 2], Plus[-1, t], t, Plus[-3, Times[2, u]]], Times[Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, t], t, Plus[-3, Times[2, u]]], Times[MB, ms, Plus[1, Times[Plus[-2, Times[4, t], Times[-4, Power[t, 2]]], u]]]]], Times[MB, Plus[Times[Power[ms, 2], Plus[1, Times[-6, t], Times[6, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[q2, Plus[-1, Times[Power[t, 2], Plus[6, Times[-4, u]]], Times[2, u], Times[t, Plus[-6, Times[4, u]]]]], Times[Power[MB, 2], Plus[1, Times[t, Plus[6, Times[-4, u]]], Times[-2, u], Times[Power[t, 2], Plus[-6, Times[4, u]]]]], Times[-2, MB, ms, Plus[-1, Times[t, Plus[6, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-6, Times[8, u]]]]]], \[Sigma]1], Times[-2, Power[MB, 2], Plus[Times[ms, Plus[-1, Times[3, t], Times[-3, Power[t, 2]]]], Times[MB, Plus[1, Times[-6, t], Times[6, Power[t, 2]]]]], Plus[-1, Times[2, u]], Power[\[Sigma]1, 2]], Times[Power[MB, 3], Plus[-3, Times[t, Plus[6, Times[-20, u]]], Times[6, u], Times[Power[t, 2], Plus[-6, Times[20, u]]]], Power[\[Sigma]1, 3]]]]]
Equal[CCC[V23, 3, \[Phi]4bar, 0], 0]
Equal[CCC[V23, 3, \[Phi]4bar, 1], 0]
Equal[CCC[V23, 3, \[Phi]4bar, 2], 0]
Equal[CCC[V23, 1, \[Psi]4bar, 0], Times[0.5, Power[MB, -1], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2], Plus[Times[2, Plus[-1, t], t, Plus[Times[-1, Power[ms, 2]], q2, Times[Power[MB, 2], Plus[-1, u]], Times[-1, q2, u]]], Times[Plus[Times[-2, Power[MB, 2], Plus[-1, t], t, u], Times[q2, Plus[-1, Times[Plus[2, Times[-6, t], Times[6, Power[t, 2]]], u]]]], \[Sigma]1], Times[2, Power[MB, 2], Plus[-1, t], t, Power[\[Sigma]1, 2]]]]]
Equal[CCC[V23, 1, \[Psi]4bar, 1], Times[Power[MB, -1], u, Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[2, Plus[Power[MB, 2], Times[-1, q2]], Plus[-1, t], t, Plus[-1, u]], Times[Power[ms, 2], Plus[1, Times[-2, u], Times[2, t, Plus[1, u]], Times[-2, Power[t, 2], Plus[1, u]]]], Times[Plus[Times[Power[ms, 2], Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]], Times[-2, Plus[Times[Power[MB, 2], Plus[-1, t], t, Plus[-1, u]], Times[q2, Plus[1, Times[-1, t], Power[t, 2], Times[-2, u], Times[5, t, u], Times[-5, Power[t, 2], u]]]]]], \[Sigma]1], Times[Power[MB, 2], Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]], Power[\[Sigma]1, 2]], Times[Power[MB, 2], Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]], Power[\[Sigma]1, 3]]]]]
Equal[CCC[V23, 1, \[Psi]4bar, 2], Times[2, MB, Power[u, 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2], \[Sigma]1]]
Equal[CCC[V23, 2, \[Psi]4bar, 0], Times[0.5, Power[MB, -1], q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[-1, Power[ms, 2]], Times[Plus[Times[-1, Power[MB, 2]], q2], \[Sigma]1], Times[Power[MB, 2], Power[\[Sigma]1, 2]]]]]
Equal[CCC[V23, 2, \[Psi]4bar, 1], Times[Power[MB, -1], u, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -4], Plus[Times[Power[ms, 2], Plus[Times[-1, Power[MB, 2]], Power[ms, 2], Times[-1, q2]]], Times[Plus[Times[-1, Power[MB, 4]], Times[3, Power[MB, 2], Power[ms, 2]], Times[q2, Plus[Times[-1, Power[ms, 2]], q2]]], \[Sigma]1], Times[Power[MB, 2], Plus[Times[3, Power[MB, 2]], Times[-2, Power[ms, 2]], Times[-1, q2]], Power[\[Sigma]1, 2]], Times[Plus[Times[-3, Power[MB, 4]], Times[Power[MB, 2], q2]], Power[\[Sigma]1, 3]], Times[Power[MB, 4], Power[\[Sigma]1, 4]]]]]
Equal[CCC[V23, 2, \[Psi]4bar, 2], Times[2, MB, Power[u, 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[-1, Power[ms, 2]], Times[Plus[Times[-1, Power[MB, 2]], q2], \[Sigma]1], Times[Power[MB, 2], Power[\[Sigma]1, 2]]]]]
Equal[CCC[V23, 3, \[Psi]4bar, 0], 0]
Equal[CCC[V23, 3, \[Psi]4bar, 1], 0]
Equal[CCC[V23, 3, \[Psi]4bar, 2], 0]
Equal[CCC[V23, 1, \[Chi]4bar, 0], Times[0.5, Power[MB, -1], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2], Plus[Times[q2, Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]], Times[Plus[-1, Times[2, Plus[1, Times[-1, t], Power[t, 2]], u]], \[Sigma]1]]], Times[-2, Plus[-1, t], t, Plus[Times[2, MB, ms], Times[Power[MB, 2], u], Times[-2, Power[ms, 2], u], Times[MB, Plus[Times[-2, ms], Times[MB, Plus[3, Times[-5, u]]]], \[Sigma]1], Times[Power[MB, 2], Plus[-3, Times[4, u]], Power[\[Sigma]1, 2]]]]]]]
Equal[CCC[V23, 1, \[Chi]4bar, 1], Times[Power[MB, -1], u, Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2], Plus[Times[2, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]]], Times[2, MB, ms, Plus[Times[Plus[-1, t], t], Times[Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]], \[Sigma]1]]], Times[Power[MB, 2], Plus[-1, Times[t, Plus[2, Times[-10, u]]], Times[2, u], Times[2, Power[t, 2], Plus[-1, Times[5, u]]], Times[-2, Plus[-1, Times[t, Plus[2, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[8, u]]]], \[Sigma]1], Times[3, Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]], Power[\[Sigma]1, 2]]]]]]]
Equal[CCC[V23, 1, \[Chi]4bar, 2], Times[2, Power[u, 2], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2], Plus[Times[2, ms, Plus[-1, t], t], Times[MB, Plus[1, Times[Power[t, 2], Plus[2, Times[-8, u]]], Times[-2, u], Times[t, Plus[-2, Times[8, u]]], Times[Plus[-1, Times[2, u], Times[-2, t, Plus[1, Times[2, u]]], Times[Power[t, 2], Plus[2, Times[4, u]]]], \[Sigma]1]]]]]]
Equal[CCC[V23, 2, \[Chi]4bar, 0], Times[-0.5, Power[MB, -1], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[ms, Plus[Times[-4, MB, Power[ms, 2], Plus[-1, t], t], Times[2, Power[ms, 3], Plus[-1, t], t], Times[2, MB, Plus[Power[MB, 2], Times[-1, q2]], Plus[-1, t], t], Times[4, Power[MB, 2], ms, t, Plus[-1, t, u, Times[-1, t, u]]], Times[ms, q2, Plus[-1, Times[t, Plus[2, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[8, u]]]]]]], Times[Plus[Times[-8, Power[MB, 3], ms, Plus[-1, t], t], Times[-4, Power[MB, 4], Plus[-1, t], t, Plus[-1, u]], Times[Power[ms, 2], q2, Plus[1, Times[-2, Power[Plus[1, Times[-2, t]], 2], u]]], Times[2, Power[MB, 2], Plus[-1, t], t, Plus[Times[2, q2, Plus[-1, u]], Times[Power[ms, 2], Plus[-3, Times[4, u]]]]], Times[2, MB, Plus[Times[2, Power[ms, 3], Plus[-1, t], t], Times[ms, q2, Plus[-1, Times[-1, t], Power[t, 2], Times[2, u], Times[-6, t, u], Times[6, Power[t, 2], u]]]]]], \[Sigma]1], Times[2, MB, Plus[Times[ms, q2], Times[5, Power[MB, 2], ms, Plus[-1, t], t], Times[6, Power[MB, 3], Plus[-1, t], t, Plus[-1, u]], Times[ms, q2, Plus[-2, Times[6, t], Times[-6, Power[t, 2]]], u], Times[MB, Power[ms, 2], t, Plus[-1, t, Times[2, u], Times[-2, t, u]]], Times[MB, q2, Plus[-1, Times[2, u], Times[-2, t, Plus[1, u]], Times[2, Power[t, 2], Plus[1, u]]]]], Power[\[Sigma]1, 2]], Times[-2, Power[MB, 2], Plus[Times[2, MB, Plus[-1, t], t, Plus[ms, Times[3, MB, Plus[-1, u]]]], Times[q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]]], Power[\[Sigma]1, 3]], Times[4, Power[MB, 4], Plus[-1, t], t, Plus[-1, u], Power[\[Sigma]1, 4]]]]]
Equal[CCC[V23, 2, \[Chi]4bar, 1], Times[Power[MB, -1], u, Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[ms, Plus[Times[4, Power[MB, 3], Plus[-1, t], t], Times[-2, MB, Plus[Power[ms, 2], Times[2, q2]], Plus[-1, t], t], Times[Power[MB, 2], ms, Plus[-1, Times[-6, t], Times[6, Power[t, 2]], Times[2, u]]], Times[-1, ms, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[t, Plus[2, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[8, u]]]]]]], Times[-2, MB, Plus[Times[4, Power[MB, 3], Plus[-1, t], t, Plus[-1, u]], Times[Power[MB, 2], ms, Plus[1, Times[Power[t, 2], Plus[7, Times[-6, u]]], Times[-2, u], Times[t, Plus[-7, Times[6, u]]]]], Times[Power[ms, 3], Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]]], Times[ms, q2, Plus[1, t, Times[-2, u], Times[6, t, u], Times[-1, Power[t, 2], Plus[1, Times[6, u]]]]], Times[MB, Plus[Times[4, q2, t, Plus[-1, t, u, Times[-1, t, u]]], Times[Power[ms, 2], Plus[-1, Times[2, u], Times[-2, t, Plus[1, Times[2, u]]], Times[Power[t, 2], Plus[2, Times[4, u]]]]]]]], \[Sigma]1], Times[Power[MB, 2], Plus[Times[-1, Power[ms, 2], Plus[1, Times[-2, t], Times[2, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[2, q2, Plus[-1, Times[2, u], Times[-2, t, Plus[1, u]], Times[2, Power[t, 2], Plus[1, u]]]], Times[Power[MB, 2], Plus[-2, Times[4, u], Times[-4, t, Plus[-5, Times[7, u]]], Times[4, Power[t, 2], Plus[-5, Times[7, u]]]]], Times[-2, MB, ms, Plus[-2, Times[t, Plus[7, Times[-12, u]]], Times[4, u], Times[Power[t, 2], Plus[-7, Times[12, u]]]]]], Power[\[Sigma]1, 2]], Times[-2, Power[MB, 3], Plus[Times[2, MB, Power[Plus[1, Times[-2, t]], 2], Plus[-1, Times[2, u]]], Times[ms, Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]]], Power[\[Sigma]1, 3]], Times[2, Power[MB, 4], Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]], Power[\[Sigma]1, 4]]]]]
Equal[CCC[V23, 2, \[Chi]4bar, 2], Times[2, Power[u, 2], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[ms, Plus[Times[-2, Power[MB, 2], Plus[-1, t], t], Times[-2, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, t], t], Times[MB, ms, Plus[1, Times[-2, u], Times[-2, Power[t, 2], Plus[1, Times[2, u]]], Times[t, Plus[2, Times[4, u]]]]]]], Times[MB, Plus[Times[4, Power[MB, 2], Plus[-1, t], t, Plus[-1, u]], Times[-2, MB, ms, Plus[1, Times[-3, t], Times[3, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[4, q2, t, Plus[-1, t, u, Times[-1, t, u]]], Times[Power[ms, 2], Plus[-1, Times[t, Plus[2, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[8, u]]]]]], \[Sigma]1], Times[-2, Power[MB, 2], Plus[Times[MB, Power[Plus[1, Times[-2, t]], 2], Plus[-1, Times[2, u]]], Times[ms, Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]]], Power[\[Sigma]1, 2]], Times[2, Power[MB, 3], Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]], Power[\[Sigma]1, 3]]]]]
Equal[CCC[V23, 3, \[Chi]4bar, 0], 0]
Equal[CCC[V23, 3, \[Chi]4bar, 1], 0]
Equal[CCC[V23, 3, \[Chi]4bar, 2], 0]
Equal[CCC[V23, 1, \[Phi]3barbar, 0], Times[-1, Plus[-1, t], t, Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2], Plus[1, Times[-1, u], \[Sigma]1]]]
Equal[CCC[V23, 1, \[Phi]3barbar, 1], Times[-1, u, Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3], \[Sigma]1, Plus[Times[Plus[1, Times[-2, t], Times[2, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[Plus[-1, Times[t, Plus[2, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[8, u]]]], \[Sigma]1]]]]
Equal[CCC[V23, 1, \[Phi]3barbar, 2], Times[4, Plus[-1, t], t, Plus[-1, u], Power[u, 2], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3], Plus[1, \[Sigma]1]]]
Equal[CCC[V23, 2, \[Phi]3barbar, 0], Times[-0.5, Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[-2, Plus[-1, t], t, Plus[Times[MB, ms], q2, Times[Power[MB, 2], Plus[-1, u]], Times[-1, q2, u], Times[-1, Power[ms, 2], Plus[1, u]]]], Times[Plus[Times[q2, Plus[-1, Times[-2, t], Times[2, Power[t, 2]], Times[2, u]]], Times[2, Plus[-1, t], t, Plus[Times[3, MB, ms], Times[-1, Power[ms, 2], Plus[1, Times[2, u]]], Times[Power[MB, 2], Plus[-3, Times[4, u]]]]]], \[Sigma]1], Times[Plus[Times[q2, Plus[-1, Times[2, Power[Plus[1, Times[-2, t]], 2], u]]], Times[-2, MB, Plus[-1, t], t, Plus[Times[2, ms], Times[MB, Plus[-3, Times[5, u]]]]]], Power[\[Sigma]1, 2]], Times[2, Power[MB, 2], Plus[-1, t], t, Plus[-1, Times[2, u]], Power[\[Sigma]1, 3]]]]]
Equal[CCC[V23, 2, \[Phi]3barbar, 1], Times[u, Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -4], Plus[Times[4, Plus[-1, t], t, Plus[Times[MB, ms], q2, Times[Power[ms, 2], Plus[-2, u]], Times[Power[MB, 2], Plus[-1, u]], Times[-1, q2, u]]], Times[Plus[Times[-8, MB, ms, Plus[-1, t], t], Times[-1, q2, Plus[1, Times[-2, t], Times[2, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[-1, Power[MB, 2], Plus[1, Times[-6, t], Times[6, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[Power[ms, 2], Plus[-3, Times[6, u], Times[-2, t, Plus[1, Times[6, u]]], Times[2, Power[t, 2], Plus[1, Times[6, u]]]]]], \[Sigma]1], Times[Plus[Times[-2, MB, ms, Plus[-1, Times[t, Plus[4, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-4, Times[6, u]]]]], Times[Power[ms, 2], Plus[-1, Times[t, Plus[2, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[8, u]]]]], Times[q2, Plus[3, Times[Power[t, 2], Plus[2, Times[-16, u]]], Times[-6, u], Times[2, t, Plus[-1, Times[8, u]]]]], Times[Power[MB, 2], Plus[-3, Times[t, Plus[2, Times[-16, u]]], Times[6, u], Times[2, Power[t, 2], Plus[-1, Times[8, u]]]]]], Power[\[Sigma]1, 2]], Times[MB, Plus[Times[2, ms, Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]]], Times[MB, Plus[3, Times[Power[t, 2], Plus[2, Times[-12, u]]], Times[-6, u], Times[2, t, Plus[-1, Times[6, u]]]]]], Power[\[Sigma]1, 3]], Times[Power[MB, 2], Plus[1, Times[-2, t], Times[2, Power[t, 2]]], Plus[-1, Times[2, u]], Power[\[Sigma]1, 4]]]]]
Equal[CCC[V23, 2, \[Phi]3barbar, 2], Times[-2, Power[u, 2], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -4], Plus[Times[2, Plus[-1, t], t, Plus[Times[MB, ms], Times[Power[MB, 2], Plus[-1, u]], Times[Plus[Times[3, Power[ms, 2]], Times[-1, q2]], Plus[-1, u]]]], Times[Plus[Times[2, Plus[Power[ms, 2], Times[-3, q2]], Plus[-1, t], t, Plus[-1, u]], Times[Power[MB, 2], Plus[1, Times[-2, u], Times[2, t, Plus[1, u]], Times[-2, Power[t, 2], Plus[1, u]]]]], \[Sigma]1], Times[-2, MB, Plus[-1, t], t, Plus[ms, Times[5, MB, Plus[-1, u]]], Power[\[Sigma]1, 2]], Times[Power[MB, 2], Plus[-1, Times[t, Plus[6, Times[-10, u]]], Times[2, u], Times[2, Power[t, 2], Plus[-3, Times[5, u]]]], Power[\[Sigma]1, 3]]]]]
Equal[CCC[V23, 3, \[Phi]3barbar, 0], Times[-1, Power[Plus[1, Times[-1, \[Sigma]1]], 3], Power[Plus[-1, \[Sigma]1], -4], Plus[Times[2, Power[ms, 2], Plus[-1, t], t, Plus[Times[-1, Power[ms, 2]], q2, Times[-1, MB, ms, Plus[-2, u]], Times[Power[MB, 2], Plus[-1, u]], Times[-1, q2, u]]], Times[Plus[Times[2, MB, ms, Plus[Power[MB, 2], Times[-1, q2]], Plus[-1, t], t], Times[2, MB, Power[ms, 3], Plus[-1, t], t, Plus[-3, u]], Times[2, Power[Plus[Power[MB, 2], Times[-1, q2]], 2], Plus[-1, t], t, Plus[-1, u]], Times[2, Power[ms, 4], Plus[-1, t], t, u], Times[Power[ms, 2], Plus[Times[-1, q2, Plus[1, Times[-2, t], Times[2, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[-2, Power[MB, 2], Plus[-1, t], t, Plus[-3, Times[4, u]]]]]], \[Sigma]1], Times[-1, Plus[Times[6, Power[MB, 3], ms, Plus[-1, t], t], Times[8, Power[MB, 4], Plus[-1, t], t, Plus[-1, u]], Times[q2, Plus[q2, Times[2, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-2, Times[4, t], Times[-4, Power[t, 2]]], u]]], Times[-1, Power[MB, 2], Plus[Times[q2, Plus[1, Times[-4, t, Plus[-2, u]], Times[4, Power[t, 2], Plus[-2, u]], Times[-2, u]]], Times[2, Power[ms, 2], Plus[-1, t], t, Plus[-3, Times[5, u]]]]], Times[MB, Plus[Times[-2, Power[ms, 3], Plus[-1, t], t], Times[ms, q2, Plus[1, Times[-2, u], Times[-2, Power[t, 2], Plus[1, Times[3, u]]], Times[t, Plus[2, Times[6, u]]]]]]]], Power[\[Sigma]1, 2]], Times[MB, Plus[Times[6, Power[MB, 2], ms, Plus[-1, t], t], Times[12, Power[MB, 3], Plus[-1, t], t, Plus[-1, u]], Times[ms, q2, Plus[1, Times[Plus[-2, Times[6, t], Times[-6, Power[t, 2]]], u]]], Times[2, MB, Plus[Times[Power[ms, 2], t, Plus[-1, t, Times[2, u], Times[-2, t, u]]], Times[q2, Plus[-1, Times[2, u], Times[-2, t, Plus[1, u]], Times[2, Power[t, 2], Plus[1, u]]]]]]], Power[\[Sigma]1, 3]], Times[Power[MB, 2], Plus[q2, Times[-2, MB, Plus[-1, t], t, Plus[ms, Times[4, MB, Plus[-1, u]]]], Times[q2, Plus[-2, Times[4, t], Times[-4, Power[t, 2]]], u]], Power[\[Sigma]1, 4]], Times[2, Power[MB, 4], Plus[-1, t], t, Plus[-1, u], Power[\[Sigma]1, 5]]]]]
Equal[CCC[V23, 3, \[Phi]3barbar, 1], Times[2, u, Power[Plus[1, Times[-1, \[Sigma]1]], 3], Power[Plus[-1, \[Sigma]1], -5], Plus[Times[-2, Power[ms, 2], Plus[-1, t], t, Plus[Times[-2, MB, ms, Plus[-2, u]], Times[Power[ms, 2], Plus[-2, u]], Times[2, Power[MB, 2], Plus[-1, u]], Times[-2, q2, Plus[-1, u]]]], Times[Plus[Times[-4, Power[MB, 3], ms, Plus[-1, t], t], Times[-4, MB, ms, Plus[-1, t], t, Plus[Times[-1, q2], Times[2, Power[ms, 2], Plus[-2, u]]]], Times[-4, Power[MB, 4], Plus[-1, t], t, Plus[-1, u]], Times[Power[ms, 2], q2, Plus[1, Times[-2, t], Times[2, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[4, Power[q2, 2], t, Plus[-1, t, u, Times[-1, t, u]]], Times[Power[ms, 4], Plus[1, Times[-2, u], Times[-2, Power[t, 2], Plus[1, Times[2, u]]], Times[t, Plus[2, Times[4, u]]]]], Times[Power[MB, 2], Plus[Times[8, q2, Plus[-1, t], t, Plus[-1, u]], Times[Power[ms, 2], Plus[-1, Times[t, Plus[14, Times[-20, u]]], Times[2, u], Times[2, Power[t, 2], Plus[-7, Times[10, u]]]]]]]], \[Sigma]1], Times[Plus[Times[Power[MB, 3], ms, Plus[1, Times[Power[t, 2], Plus[14, Times[-6, u]]], Times[-2, u], Times[2, t, Plus[-7, Times[3, u]]]]], Times[Power[MB, 4], Plus[-1, Times[t, Plus[18, Times[-22, u]]], Times[2, u], Times[2, Power[t, 2], Plus[-9, Times[11, u]]]]], Times[MB, Plus[Times[Power[ms, 3], Plus[-1, Times[-10, t, Plus[-1, u]], Times[10, Power[t, 2], Plus[-1, u]], Times[2, u]]], Times[ms, q2, Plus[1, Times[-2, u], Times[6, t, Plus[1, u]], Times[-6, Power[t, 2], Plus[1, u]]]]]], Times[q2, Plus[Times[q2, Plus[1, Times[-2, u], Times[2, t, Plus[1, u]], Times[-2, Power[t, 2], Plus[1, u]]]], Times[Power[ms, 2], Plus[-1, Times[2, u], Times[-2, t, Plus[1, Times[2, u]]], Times[Power[t, 2], Plus[2, Times[4, u]]]]]]], Times[Power[MB, 2], Plus[Times[-20, q2, Plus[-1, t], t, Plus[-1, u]], Times[Power[ms, 2], Plus[3, Times[Power[t, 2], Plus[18, Times[-34, u]]], Times[-6, u], Times[2, t, Plus[-9, Times[17, u]]]]]]]], Power[\[Sigma]1, 2]], Times[MB, Plus[Times[3, Power[MB, 2], ms, Plus[-1, Times[-6, t, Plus[-1, u]], Times[6, Power[t, 2], Plus[-1, u]], Times[2, u]]], Times[-4, Power[MB, 3], Plus[-1, Times[t, Plus[8, Times[-12, u]]], Times[2, u], Times[4, Power[t, 2], Plus[-2, Times[3, u]]]]], Times[Power[ms, 3], Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]], Times[ms, q2, Plus[-1, Times[2, u], Times[-2, t, Plus[1, Times[3, u]]], Times[Power[t, 2], Plus[2, Times[6, u]]]]], Times[MB, Plus[Times[16, q2, Plus[-1, t], t, Plus[-1, u]], Times[Power[ms, 2], Plus[-3, Times[t, Plus[10, Times[-24, u]]], Times[6, u], Times[2, Power[t, 2], Plus[-5, Times[12, u]]]]]]]], Power[\[Sigma]1, 3]], Times[Power[MB, 2], Plus[Times[4, q2, t, Plus[-1, t, u, Times[-1, t, u]]], Times[Power[ms, 2], Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]], Times[MB, ms, Plus[3, Times[-6, u], Times[2, t, Plus[-5, Times[9, u]]], Times[-2, Power[t, 2], Plus[-5, Times[9, u]]]]], Times[2, Power[MB, 2], Plus[-3, Times[t, Plus[14, Times[-26, u]]], Times[6, u], Times[2, Power[t, 2], Plus[-7, Times[13, u]]]]]], Power[\[Sigma]1, 4]], Times[-1, Power[MB, 3], Plus[Times[ms, Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]], Times[4, MB, Plus[-1, Times[t, Plus[3, Times[-7, u]]], Times[2, u], Times[Power[t, 2], Plus[-3, Times[7, u]]]]]], Power[\[Sigma]1, 5]], Times[Power[MB, 4], Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]], Power[\[Sigma]1, 6]]]]]
Equal[CCC[V23, 3, \[Phi]3barbar, 2], Times[4, Power[u, 2], Power[Plus[1, Times[-1, \[Sigma]1]], 3], Power[Plus[-1, \[Sigma]1], -5], Plus[Times[2, Power[ms, 2], Plus[-1, t], t, Plus[Times[-1, MB, ms, Plus[-2, u]], Times[Power[MB, 2], Plus[-1, u]], Times[Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, u]]]], Times[Plus[Times[2, Power[MB, 3], ms, Plus[-1, t], t], Times[2, Power[MB, 4], Plus[-1, t], t, Plus[-1, u]], Times[-2, Plus[Power[ms, 2], Times[-1, q2]], q2, Plus[-1, t], t, Plus[-1, u]], Times[2, MB, ms, Plus[-1, t], t, Plus[Times[-1, q2], Times[Power[ms, 2], Plus[-3, Times[2, u]]]]], Times[Power[MB, 2], Plus[Times[4, q2, t, Plus[-1, t, u, Times[-1, t, u]]], Times[Power[ms, 2], Plus[1, Times[Power[t, 2], Plus[6, Times[-10, u]]], Times[-2, u], Times[2, t, Plus[-3, Times[5, u]]]]]]]], \[Sigma]1], Times[MB, Plus[Times[-2, ms, Plus[-1, t], t, Plus[Times[-1, q2], Times[Power[ms, 2], Plus[-1, u]]]], Times[Power[MB, 2], ms, Plus[-1, Times[-6, t, Plus[-1, u]], Times[6, Power[t, 2], Plus[-1, u]], Times[2, u]]], Times[Power[MB, 3], Plus[1, Times[Power[t, 2], Plus[8, Times[-12, u]]], Times[-2, u], Times[4, t, Plus[-2, Times[3, u]]]]], Times[MB, Plus[Times[q2, Plus[-1, Times[t, Plus[8, Times[-12, u]]], Times[2, u], Times[4, Power[t, 2], Plus[-2, Times[3, u]]]]], Times[Power[ms, 2], Plus[-1, Times[t, Plus[6, Times[-10, u]]], Times[2, u], Times[2, Power[t, 2], Plus[-3, Times[5, u]]]]]]]], Power[\[Sigma]1, 2]], Times[Power[MB, 2], Plus[Times[3, Power[MB, 2], Power[Plus[1, Times[-2, t]], 2], Plus[-1, Times[2, u]]], Times[-1, q2, Power[Plus[1, Times[-2, t]], 2], Plus[-1, Times[2, u]]], Times[-2, MB, ms, Plus[1, Times[-3, t], Times[3, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[2, Power[ms, 2], t, Plus[-1, t, u, Times[-1, t, u]]]], Power[\[Sigma]1, 3]], Times[-1, Power[MB, 3], Plus[Times[MB, Plus[-3, Times[t, Plus[8, Times[-20, u]]], Times[6, u], Times[4, Power[t, 2], Plus[-2, Times[5, u]]]]], Times[ms, Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]]], Power[\[Sigma]1, 4]], Times[Power[MB, 4], Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]], Power[\[Sigma]1, 5]]]]]
Equal[CCC[V23, 1, \[Phi]4barbar, 0], Times[Power[MB, -1], Plus[-1, t], t, Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -2], Plus[ms, Times[MB, Plus[1, Times[-1, u], \[Sigma]1]]]]]
Equal[CCC[V23, 1, \[Phi]4barbar, 1], Times[Power[MB, -1], u, Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[ms, Plus[-1, Times[2, u], Times[-2, t, Plus[1, u]], Times[2, Power[t, 2], Plus[1, u]]]], Times[Plus[Times[MB, Plus[1, Times[-2, t], Times[2, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[ms, Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]]]], \[Sigma]1], Times[MB, Plus[-1, Times[t, Plus[2, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[8, u]]]], Power[\[Sigma]1, 2]]]]]
Equal[CCC[V23, 1, \[Phi]4barbar, 2], Times[-4, Plus[-1, t], t, Plus[-1, u], Power[u, 2], Plus[1, Times[-1, \[Sigma]1]], Power[Plus[-1, \[Sigma]1], -3], Plus[1, \[Sigma]1]]]
Equal[CCC[V23, 2, \[Phi]4barbar, 0], Times[0.5, Power[MB, -1], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -3], Plus[Times[-2, Power[ms, 3], Plus[-1, t], t], Times[2, Power[MB, 2], ms, Plus[-1, t], t, Plus[-2, u]], Times[-2, MB, Plus[Power[MB, 2], Times[-1, q2]], Plus[-1, t], t, Plus[-1, u]], Times[2, MB, Power[ms, 2], Plus[-1, t], t, Plus[1, u]], Times[ms, q2, Plus[-1, Times[2, u], Times[-2, t, Plus[1, u]], Times[2, Power[t, 2], Plus[1, u]]]], Times[Plus[Times[-2, Power[MB, 2], ms, Plus[-1, t], t, Plus[-3, u]], Times[2, Power[MB, 3], Plus[-1, t], t, Plus[-3, Times[4, u]]], Times[ms, q2, Plus[-1, Times[Plus[2, Times[-6, t], Times[6, Power[t, 2]]], u]]], Times[MB, Plus[Times[-2, Power[ms, 2], Plus[-1, t], t, Plus[1, Times[2, u]]], Times[q2, Plus[-1, Times[-2, t], Times[2, Power[t, 2]], Times[2, u]]]]]], \[Sigma]1], Times[-1, MB, Plus[Times[q2, Plus[1, Times[-2, Power[Plus[1, Times[-2, t]], 2], u]]], Times[2, MB, Plus[-1, t], t, Plus[ms, Times[MB, Plus[-3, Times[5, u]]]]]], Power[\[Sigma]1, 2]], Times[2, Power[MB, 3], Plus[-1, t], t, Plus[-1, Times[2, u]], Power[\[Sigma]1, 3]]]]]
Equal[CCC[V23, 2, \[Phi]4barbar, 1], Times[-1, Power[MB, -1], u, Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -4], Plus[Times[Power[MB, 2], ms, Plus[1, Times[6, t, Plus[-1, u]], Times[-6, Power[t, 2], Plus[-1, u]], Times[-2, u]]], Times[4, Power[MB, 3], Plus[-1, t], t, Plus[-1, u]], Times[4, MB, Plus[-1, t], t, Plus[q2, Times[Power[ms, 2], Plus[-2, u]], Times[-1, q2, u]]], Times[ms, q2, Plus[1, Times[-2, u], Times[2, t, Plus[1, u]], Times[-2, Power[t, 2], Plus[1, u]]]], Times[Power[ms, 3], Plus[-3, Times[6, u], Times[-2, t, Plus[1, Times[5, u]]], Times[2, Power[t, 2], Plus[1, Times[5, u]]]]], Times[Plus[Times[-1, Power[MB, 3], Plus[1, Times[-6, t], Times[6, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[Power[ms, 3], Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]]], Times[Power[MB, 2], ms, Plus[-3, Times[6, u], Times[-2, t, Plus[-5, Times[7, u]]], Times[2, Power[t, 2], Plus[-5, Times[7, u]]]]], Times[ms, q2, Plus[3, Times[Power[t, 2], Plus[2, Times[-14, u]]], Times[-6, u], Times[2, t, Plus[-1, Times[7, u]]]]], Times[MB, Plus[Times[-1, q2, Plus[1, Times[-2, t], Times[2, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[Power[ms, 2], Plus[-3, Times[6, u], Times[-2, t, Plus[1, Times[6, u]]], Times[2, Power[t, 2], Plus[1, Times[6, u]]]]]]]], \[Sigma]1], Times[MB, Plus[Times[MB, ms, Plus[3, Times[Power[t, 2], Plus[6, Times[-14, u]]], Times[-6, u], Times[2, t, Plus[-3, Times[7, u]]]]], Times[Power[ms, 2], Plus[-1, Times[t, Plus[2, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[8, u]]]]], Times[q2, Plus[3, Times[Power[t, 2], Plus[2, Times[-16, u]]], Times[-6, u], Times[2, t, Plus[-1, Times[8, u]]]]], Times[Power[MB, 2], Plus[-3, Times[t, Plus[2, Times[-16, u]]], Times[6, u], Times[2, Power[t, 2], Plus[-1, Times[8, u]]]]]], Power[\[Sigma]1, 2]], Times[-1, Power[MB, 2], Plus[Times[ms, Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]], Times[MB, Plus[-3, Times[t, Plus[2, Times[-12, u]]], Times[6, u], Times[2, Power[t, 2], Plus[-1, Times[6, u]]]]]], Power[\[Sigma]1, 3]], Times[Power[MB, 3], Plus[1, Times[-2, t], Times[2, Power[t, 2]]], Plus[-1, Times[2, u]], Power[\[Sigma]1, 4]]]]]
Equal[CCC[V23, 2, \[Phi]4barbar, 2], Times[2, Power[u, 2], Power[Plus[1, Times[-1, \[Sigma]1]], 2], Power[Plus[-1, \[Sigma]1], -4], Plus[Times[2, Power[MB, 2], Plus[-1, t], t, Plus[-1, u]], Times[2, Plus[Times[3, Power[ms, 2]], Times[-1, q2]], Plus[-1, t], t, Plus[-1, u]], Times[-1, MB, ms, Plus[1, Times[-2, t], Times[2, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[Plus[Times[2, Plus[Power[ms, 2], Times[-3, q2]], Plus[-1, t], t, Plus[-1, u]], Times[Power[MB, 2], Plus[1, Times[-2, u], Times[2, t, Plus[1, u]], Times[-2, Power[t, 2], Plus[1, u]]]]], \[Sigma]1], Times[MB, Plus[Times[-10, MB, Plus[-1, t], t, Plus[-1, u]], Times[ms, Plus[1, Times[-2, t], Times[2, Power[t, 2]]], Plus[-1, Times[2, u]]]], Power[\[Sigma]1, 2]], Times[Power[MB, 2], Plus[-1, Times[t, Plus[6, Times[-10, u]]], Times[2, u], Times[2, Power[t, 2], Plus[-3, Times[5, u]]]], Power[\[Sigma]1, 3]]]]]
Equal[CCC[V23, 3, \[Phi]4barbar, 0], Times[Power[MB, -1], Power[Plus[1, Times[-1, \[Sigma]1]], 3], Power[Plus[-1, \[Sigma]1], -4], Plus[Times[Power[ms, 2], Plus[Times[-2, MB, Power[ms, 2], Plus[-1, t], t], Times[2, MB, Plus[Power[MB, 2], Times[-1, q2]], Plus[-1, t], t, Plus[-1, u]], Times[ms, Plus[q2, Times[-2, Power[MB, 2], Plus[-1, t], t, Plus[-2, u]], Times[q2, Plus[-2, Times[4, t], Times[-4, Power[t, 2]]], u]]]]], Times[Plus[Times[2, Power[MB, 4], ms, Plus[-1, t], t], Times[2, Power[MB, 5], Plus[-1, t], t, Plus[-1, u]], Times[ms, Power[q2, 2], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[MB, Plus[Times[2, Power[q2, 2], Plus[-1, t], t, Plus[-1, u]], Times[2, Power[ms, 4], Plus[-1, t], t, u], Times[-1, Power[ms, 2], q2, Plus[1, Times[-2, t], Times[2, Power[t, 2]]], Plus[-1, Times[2, u]]]]], Times[-2, Power[MB, 3], Plus[-1, t], t, Plus[Times[2, q2, Plus[-1, u]], Times[Power[ms, 2], Plus[-3, Times[4, u]]]]], Times[Power[MB, 2], ms, Plus[Times[2, Power[ms, 2], Plus[-1, t], t, Plus[-3, u]], Times[q2, Plus[1, Times[-2, u], Times[-2, Power[t, 2], Plus[1, Times[2, u]]], Times[t, Plus[2, Times[4, u]]]]]]]], \[Sigma]1], Times[MB, Plus[Times[-6, Power[MB, 3], ms, Plus[-1, t], t], Times[-8, Power[MB, 4], Plus[-1, t], t, Plus[-1, u]], Times[Power[MB, 2], Plus[Times[q2, Plus[1, Times[-4, t, Plus[-2, u]], Times[4, Power[t, 2], Plus[-2, u]], Times[-2, u]]], Times[2, Power[ms, 2], Plus[-1, t], t, Plus[-3, Times[5, u]]]]], Times[2, MB, Plus[Times[Power[ms, 3], Plus[-1, t], t], Times[ms, q2, Plus[-1, Times[-1, t], Power[t, 2], Times[2, u], Times[-5, t, u], Times[5, Power[t, 2], u]]]]], Times[q2, Plus[Times[-2, Power[ms, 2], Plus[-1, t], t, u], Times[q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]]]]], Power[\[Sigma]1, 2]], Times[Power[MB, 2], Plus[Times[6, Power[MB, 2], ms, Plus[-1, t], t], Times[12, Power[MB, 3], Plus[-1, t], t, Plus[-1, u]], Times[ms, q2, Plus[1, Times[Plus[-2, Times[6, t], Times[-6, Power[t, 2]]], u]]], Times[2, MB, Plus[Times[Power[ms, 2], t, Plus[-1, t, Times[2, u], Times[-2, t, u]]], Times[q2, Plus[-1, Times[2, u], Times[-2, t, Plus[1, u]], Times[2, Power[t, 2], Plus[1, u]]]]]]], Power[\[Sigma]1, 3]], Times[Power[MB, 3], Plus[q2, Times[-2, MB, Plus[-1, t], t, Plus[ms, Times[4, MB, Plus[-1, u]]]], Times[q2, Plus[-2, Times[4, t], Times[-4, Power[t, 2]]], u]], Power[\[Sigma]1, 4]], Times[2, Power[MB, 5], Plus[-1, t], t, Plus[-1, u], Power[\[Sigma]1, 5]]]]]
Equal[CCC[V23, 3, \[Phi]4barbar, 1], Times[-2, Power[MB, -1], u, Power[Plus[1, Times[-1, \[Sigma]1]], 3], Power[Plus[-1, \[Sigma]1], -5], Plus[Times[Power[ms, 2], Plus[Times[-2, MB, Plus[-1, t], t, Plus[Times[Power[ms, 2], Plus[-2, u]], Times[-2, q2, Plus[-1, u]]]], Times[-4, Power[MB, 3], Plus[-1, t], t, Plus[-1, u]], Times[Power[MB, 2], ms, Plus[-1, Times[-8, t, Plus[-1, u]], Times[8, Power[t, 2], Plus[-1, u]], Times[2, u]]], Times[-1, ms, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]]]], Times[-1, Plus[Times[Power[MB, 4], ms, Plus[1, Times[4, t, Plus[-1, u]], Times[-4, Power[t, 2], Plus[-1, u]], Times[-2, u]]], Times[4, Power[MB, 5], Plus[-1, t], t, Plus[-1, u]], Times[-1, ms, Plus[Power[ms, 2], Times[-1, q2]], q2, Plus[-1, Times[Plus[2, Times[-4, t], Times[4, Power[t, 2]]], u]]], Times[MB, Plus[Times[4, Power[q2, 2], Plus[-1, t], t, Plus[-1, u]], Times[-1, Power[ms, 2], q2, Plus[1, Times[-2, t], Times[2, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[Power[ms, 4], Plus[-1, Times[2, u], Times[-2, t, Plus[1, Times[2, u]]], Times[Power[t, 2], Plus[2, Times[4, u]]]]]]], Times[Power[MB, 2], Plus[Times[-4, ms, q2, Plus[-1, t], t], Times[Power[ms, 3], Plus[-3, Times[6, u], Times[-4, t, Plus[-4, Times[5, u]]], Times[4, Power[t, 2], Plus[-4, Times[5, u]]]]]]], Times[Power[MB, 3], Plus[Times[8, q2, t, Plus[-1, t, u, Times[-1, t, u]]], Times[Power[ms, 2], Plus[1, Times[Power[t, 2], Plus[14, Times[-20, u]]], Times[-2, u], Times[2, t, Plus[-7, Times[10, u]]]]]]]], \[Sigma]1], Times[MB, Plus[Times[-2, Power[MB, 3], ms, Plus[-2, Times[t, Plus[7, Times[-9, u]]], Times[4, u], Times[Power[t, 2], Plus[-7, Times[9, u]]]]], Times[Power[MB, 4], Plus[-1, Times[t, Plus[18, Times[-22, u]]], Times[2, u], Times[2, Power[t, 2], Plus[-9, Times[11, u]]]]], Times[q2, Plus[Times[q2, Plus[1, Times[-2, u], Times[2, t, Plus[1, u]], Times[-2, Power[t, 2], Plus[1, u]]]], Times[Power[ms, 2], Plus[-1, Times[2, u], Times[-2, t, Plus[1, Times[2, u]]], Times[Power[t, 2], Plus[2, Times[4, u]]]]]]], Times[MB, Plus[Times[-2, ms, q2, Plus[-1, t], t, Plus[3, u]], Times[Power[ms, 3], Plus[-3, Times[6, u], Times[-2, t, Plus[-5, Times[9, u]]], Times[2, Power[t, 2], Plus[-5, Times[9, u]]]]]]], Times[Power[MB, 2], Plus[Times[-20, q2, Plus[-1, t], t, Plus[-1, u]], Times[Power[ms, 2], Plus[3, Times[Power[t, 2], Plus[18, Times[-34, u]]], Times[-6, u], Times[2, t, Plus[-9, Times[17, u]]]]]]]], Power[\[Sigma]1, 2]], Times[Power[MB, 2], Plus[Times[2, ms, q2, Plus[-1, t], t, Plus[1, u]], Times[-4, Power[MB, 3], Plus[-1, Times[t, Plus[8, Times[-12, u]]], Times[2, u], Times[4, Power[t, 2], Plus[-2, Times[3, u]]]]], Times[6, Power[MB, 2], ms, Plus[-1, Times[t, Plus[3, Times[-5, u]]], Times[2, u], Times[Power[t, 2], Plus[-3, Times[5, u]]]]], Times[Power[ms, 3], Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]], Times[MB, Plus[Times[16, q2, Plus[-1, t], t, Plus[-1, u]], Times[Power[ms, 2], Plus[-3, Times[t, Plus[10, Times[-24, u]]], Times[6, u], Times[2, Power[t, 2], Plus[-5, Times[12, u]]]]]]]], Power[\[Sigma]1, 3]], Times[Power[MB, 3], Plus[Times[4, q2, t, Plus[-1, t, u, Times[-1, t, u]]], Times[Power[ms, 2], Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]], Times[-2, MB, ms, Plus[-2, Times[t, Plus[5, Times[-11, u]]], Times[4, u], Times[Power[t, 2], Plus[-5, Times[11, u]]]]], Times[2, Power[MB, 2], Plus[-3, Times[t, Plus[14, Times[-26, u]]], Times[6, u], Times[2, Power[t, 2], Plus[-7, Times[13, u]]]]]], Power[\[Sigma]1, 4]], Times[-1, Power[MB, 4], Plus[Times[ms, Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]], Times[4, MB, Plus[-1, Times[t, Plus[3, Times[-7, u]]], Times[2, u], Times[Power[t, 2], Plus[-3, Times[7, u]]]]]], Power[\[Sigma]1, 5]], Times[Power[MB, 5], Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]], Power[\[Sigma]1, 6]]]]]
Equal[CCC[V23, 3, \[Phi]4barbar, 2], Times[-4, Power[u, 2], Power[Plus[1, Times[-1, \[Sigma]1]], 3], Power[Plus[-1, \[Sigma]1], -5], Plus[Times[Power[ms, 2], Plus[Times[2, Power[MB, 2], Plus[-1, t], t, Plus[-1, u]], Times[2, Plus[Power[ms, 2], Times[-1, q2]], Plus[-1, t], t, Plus[-1, u]], Times[MB, ms, Plus[1, Times[Power[t, 2], Plus[4, Times[-6, u]]], Times[-2, u], Times[t, Plus[-4, Times[6, u]]]]]]], Times[Plus[Times[2, Power[MB, 4], Plus[-1, t], t, Plus[-1, u]], Times[-2, Plus[Power[ms, 2], Times[-1, q2]], q2, Plus[-1, t], t, Plus[-1, u]], Times[-1, Power[MB, 3], ms, Plus[1, Times[-2, t], Times[2, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[Power[MB, 2], Plus[Times[4, q2, t, Plus[-1, t, u, Times[-1, t, u]]], Times[Power[ms, 2], Plus[1, Times[Power[t, 2], Plus[6, Times[-10, u]]], Times[-2, u], Times[2, t, Plus[-3, Times[5, u]]]]]]], Times[MB, ms, Plus[Times[q2, Plus[1, Times[-2, t], Times[2, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[Power[ms, 2], Plus[-1, Times[t, Plus[6, Times[-8, u]]], Times[2, u], Times[Power[t, 2], Plus[-6, Times[8, u]]]]]]]], \[Sigma]1], Times[MB, Plus[Times[-2, Power[ms, 3], Plus[-1, t], t, Plus[-1, u]], Times[-1, ms, q2, Plus[1, Times[-2, t], Times[2, Power[t, 2]]], Plus[-1, Times[2, u]]], Times[Power[MB, 3], Plus[1, Times[Power[t, 2], Plus[8, Times[-12, u]]], Times[-2, u], Times[4, t, Plus[-2, Times[3, u]]]]], Times[Power[MB, 2], ms, Plus[-3, Times[t, Plus[6, Times[-14, u]]], Times[6, u], Times[2, Power[t, 2], Plus[-3, Times[7, u]]]]], Times[MB, Plus[Times[q2, Plus[-1, Times[t, Plus[8, Times[-12, u]]], Times[2, u], Times[4, Power[t, 2], Plus[-2, Times[3, u]]]]], Times[Power[ms, 2], Plus[-1, Times[t, Plus[6, Times[-10, u]]], Times[2, u], Times[2, Power[t, 2], Plus[-3, Times[5, u]]]]]]]], Power[\[Sigma]1, 2]], Times[Power[MB, 2], Plus[Times[3, Power[MB, 2], Power[Plus[1, Times[-2, t]], 2], Plus[-1, Times[2, u]]], Times[-1, q2, Power[Plus[1, Times[-2, t]], 2], Plus[-1, Times[2, u]]], Times[2, Power[ms, 2], t, Plus[-1, t, u, Times[-1, t, u]]], Times[MB, ms, Plus[3, Times[Power[t, 2], Plus[6, Times[-16, u]]], Times[-6, u], Times[2, t, Plus[-3, Times[8, u]]]]]], Power[\[Sigma]1, 3]], Times[-1, Power[MB, 3], Plus[Times[MB, Plus[-3, Times[t, Plus[8, Times[-20, u]]], Times[6, u], Times[4, Power[t, 2], Plus[-2, Times[5, u]]]]], Times[ms, Plus[1, Times[Power[t, 2], Plus[2, Times[-6, u]]], Times[-2, u], Times[t, Plus[-2, Times[6, u]]]]]], Power[\[Sigma]1, 4]], Times[Power[MB, 4], Plus[-1, Times[t, Plus[2, Times[-6, u]]], Times[2, u], Times[Power[t, 2], Plus[-2, Times[6, u]]]], Power[\[Sigma]1, 5]]]]]

